Sharp bounds on the Eliashberg critical temperature: a comparison principle, convexity in the spectrum, and the Kiessling-Altshuler-Yuzbashyan conjectures

In Eliashberg theory of phonon-mediated superconductivity with vanishing Coulomb pseudopotential, the critical temperature $T_c$ marks the linear instability of the normal state. Kiessling, Altshuler and Yuzbashyan (KAY) characterized it through the top eigenvalue of a compact operator on Matsubara-frequency sequences. They proved that $T_c$ is unique at strong coupling and conjectured $T_c<C(\lambda\langle\omega^2\rangle)^{1/2}$ for every coupling $\lambda$, with $\langle\omega^2\rangle$ the second moment of the normalized phonon spectrum and $C\approx0.1827$ sharp, a bound Leavens stated in 1977 on partly numerical grounds. A preprint by Kondratev, not yet peer reviewed, gives a proof of this bound and of all-coupling uniqueness. We give an independent proof, for every spectrum with finite second moment, based on a comparison principle that is also Kondratev's central step and was proved to first order by Bergmann and Rainer: strengthening the pairing interaction at every Matsubara transfer, strictly at the smallest one, strictly raises the top eigenvalue. At fixed $\lambda$ and $\langle\omega^2\rangle$ a single Einstein mode maximizes $T_c$. Convexity of the top eigenvalue in the spectrum gives sharp bounds on $T_c$ by the moments $\int\omega^n\alpha^2F d\omega$, $0\le n\le1$, including Leavens's zeroth-moment bound $T_c\le c_0\int\alpha^2F d\omega$, $c_0\approx0.231$ numerically, optimal at moderate coupling. All bounds persist under a Coulomb pseudopotential with symmetric cutoff. A prefix decomposition of non-increasing vectors proves a third KAY conjecture, not treated in the preprint. The finite-dimensional core, including that conjecture, is formalized in Lean 4, and two computer-assisted proofs independent of the comparison principle confirm the Einstein bound.

==> anc/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/README.md <==
# Supplementary material

Supplement to D. Rens, "Sharp bounds on the Eliashberg critical temperature: a comparison principle, convexity in the spectrum, and the Kiessling–Altshuler–Yuzbashyan conjectures".

## Contents

| Path | What it is |
|---|---|
| `lean/` | Lean 4 formalization of the finite-dimensional core (Section 7.1, Table 1). |
| `certificates/certify_arb.py`, `receipt-arb.json` | Primary computer-assisted proof of the Einstein inequality in Arb ball arithmetic (Appendix A). |
| `certificates/PROOF-PLAN.md` | The plan of the primary certificate, fixed before it was run; its SHA-256 is quoted in Appendix A. |
| `certificates/verify_rational.py`, `receipt-rational.json`, `RATIONAL-DERIVATION.md` | Independent exact-rational certificate and the derivation of its lemmas (Appendix A). |
| `scripts/values.py` | Writes `values.tex`, the only source of the certificate numbers quoted in the paper, from the two receipts. |
| `scripts/curve_data.py`, `scripts/fig_curves.py`, `data/curve.json` | Floating-point data and plotting for Figure 2. No proof uses them. |
| `scripts/fig_pieces.py` | Figure 1 (exact sign pattern, no numerics). |
| `scripts/figstyle.py` | Shared figure style (fonts, Springer column widths, palette) used by both figure scripts. Rebuilding the figures from this archive in the author's environment reproduced the shipped PDFs byte for byte (checked 9 Nov 2026); other matplotlib versions can differ in PDF object order while drawing the same figures. |
| `scripts/conj3_check.py` | Numerical and exact-fraction spot checks of the Conjecture 3 theorem on random inputs. Not part of the proof. |
| `scripts/moment_constant.py`, `data/moment_constant.json` | Floating-point value of the zeroth-moment constant $H_0$ of Theorem 8 and the optimal Einstein spectrum, at $N=400$ and $N=800$. Not certified; no proof uses it. |
| `scripts/flatten.py` | Builds the single-file journal source. |

## Lean

Requires [elan](https://github.com/leanprover/elan). From `lean/`:

```
lake exe cache get              # downloads the Mathlib build cache
lake build                      # builds the library KayProof
lake env lean AxiomCheck.lean   # prints the axioms of every theorem in Table 1
```

The toolchain (`lean-toolchain`) is Lean v4.35.0 and `lakefile.toml` pins Mathlib v4.35.0. `KayProof/Defs.lean` holds every definition the theorem statements use (the truncated matrix, its quadratic form, the Rayleigh supremum `kappa`, kernels, the cone and the Conjecture 3 forms); the statements themselves are in `Rayleigh.lean`, `Cone.lean`, `Mu.lean`, `Comparison.lean` and `Conj3.lean`. On 9 November 2026 `lake build` finished without errors (linter and deprecation warnings only), the source contained no `sorry`, `admit`, `axiom` declarations or `native_decide`, and `AxiomCheck.lean` reported `[propext, Classical.choice, Quot.sound]` for all 16 theorems of Table 1.

## Certificates

Python 3.11 or later with `numpy` and `python-flint==0.9.0` (FLINT 3.6.0). From `certificates/`:

```
python certify_arb.py --out receipt-arb.json   # prints PASS, about 2 s
python verify_rational.py                      # prints PASS, under 1 s
```

Each script exits with status 0 only if every inequality it checks holds. Floating point is used only to propose trial vectors and Cholesky or Gram factors; these are then converted to exact dyadic or rational data, and every accepted inequality is decided in ball or exact rational arithmetic.

The trial data come from floating-point linear algebra and therefore depend on the platform; the accepted inequalities do not. On 9 November 2026 both certificates were rerun from a clean copy of this archive on an arm64 macOS machine (Python 3.12, NumPy 2.5.4, python-flint 0.9.0): both printed PASS and exited with status 0, with trial data that differ from the shipped receipts in the last digits.

## Licence

The code, Lean sources, data and documentation in this supplement are released under the Apache License, Version 2.0 (`LICENSE`).


==> anc/certificates/PROOF-PLAN.md <==
# Computer-assisted proof plan: KAY Einstein bound h(v) < g v^2 for all v > 0

Status: plan frozen 2026-11-09 before any rigorous certificate was run. Exploratory float numerics
(explore1.py, explore2.py) only.

## Objects
Index n, m >= 0, w_n = 2n+1. For v >= 0, j >= 1: c_j(v) = 1/(v^2 + j^2).
G(v)_{nm} = [(1-δ_nm) c_|n-m| + c_{n+m+1}] / sqrt(w_n w_m) - δ_nm (2/w_n) Σ_{j=1}^n c_j.
H(v) = v^2 G(v) is the KAY Einstein operator (entries [[j]] = v^2/(v^2+j^2)); h(v) = sup spec H(v).
G0 := G(0) (entries with c_j = 1/j^2); g := sup spec G0 (claimed = g(2) of KAY, 1.3181402...).
Decomposition: G(v) = Σ_j c_j(v) M_j, M_j = T_j + H_j - D_j with
(T_j)_{nm} = [|n-m| = j]/sqrt(w_n w_m), (H_j)_{nm} = [n+m+1 = j]/sqrt(w_n w_m), (D_j)_{nn} = 2[n >= j]/w_n.
P(v) := Σ c_j(v)(T_j + H_j) >= 0 entrywise, D(v) := Σ c_j(v) D_j >= 0 diagonal. G = P - D.
All G(v) are compact self-adjoint on l^2 (Hilbert-Schmidt part + diagonal tending to 0).

Main Theorem: for every v > 0, sup spec G(v) < g. Equivalently h(v) < g v^2.

## Lemmas
L1 (absolute values). <x,G x> <= <|x|,P|x|> - <|x|,D|x|>.
L2 (envelope). For 0 <= v_l <= v <= v_u: c_j(v_l) >= c_j(v) >= c_j(v_u), so
  sup spec G(v) <= sup_{x>=0} <x,U x>/|x|^2 <= sup spec U, U := P(v_l) - D(v_u).
L3 (block). U = [[A,B],[B^T,C]] (first N coords / tail). If α >= sup spec A, γ >= sup spec C,
  β >= ||B|| then sup spec U <= (α+γ)/2 + sqrt(((α-γ)/2)^2 + β^2).
L4 (Cholesky certificate). If L is exact (dyadic) and τ > 0 with ||(sI-A) - τI - L L^T||_F < τ
  (rigorous ball enclosure), then sI - A > 0, so sup spec A < s.
L5 (tail Schur test, weights w^{-1/2}). sup spec C <= ||C_P|| <= sup_{n>=N} Σ_{m>=N} [(1-δ)c_|n-m| + c_{n+m+1}]/w_m
  <= 3 S(v_l)/w_N, S(v) := Σ_{k>=1} c_k(v) = (π v coth(π v) - 1)/(2 v^2) (S(0) = ζ(2)).
L6 (off block). B involves only P. ||B||^2 <= ||B||_F^2 <= Σ_{n<N} (2/(w_n w_N)) [T4(N-n) + T4(N+n+1)],
  T4(K) := K^-4 + 1/(3K^3) >= Σ_{k>=K} k^-4 >= Σ_{k>=K} c_k^2.
L7 (large v). sup spec G(v) <= ||P(v)|| <= 3 S(v) (same Schur test over all n); S decreasing.
L8 (small v). G0 - G(v) = v^2 R(v), R(v) = Σ_j e_j(v) M_j, e_j(v) = 1/(j^2(v^2+j^2)) in [1/(j^2(v_a^2+j^2)), j^-4].
  ||M_j|| <= m_j := 2/sqrt(2j+1) + 1/sqrt(2j-1) + 2/(2j+1); ρ := Σ_j m_j j^-4 >= ||R(v)|| for all v.
  Let ψ be the unit top eigenvector of G0 (g simple), g2 >= sup spec G0 on ψ^⊥. For unit x = aψ + bφ (φ ⊥ ψ):
  <x,(gI - G(v))x> >= (g-g2) b^2 + v^2 (r a^2 - 2ρ|a||b| - ρ b^2), r := inf_{0<v<=v_a} <ψ,R(v)ψ>.
  Positive definite (uniformly) for all v in (0, v_a] if r > 0, g-g2-v_a^2ρ > 0 and r(g-g2-v_a^2ρ) > v_a^2 ρ^2.
  r is bounded below through a finite rational trial vector ψ~ (unit):
   * q0 := <ψ~,G0 ψ~> <= g (Rayleigh), residual ρ0 := ||G0ψ~ - q0 ψ~|| (block part exact, tail by L6-type row bounds),
   * g2 from λ2(G0) <= sup spec(G0 - t ψ~ψ~^T) (min-max), bounded by L3/L4/L5/L6 with A' = A0 - tψ~ψ~^T,
   * sin θ <= ρ0/(q0 - g2), δ := ||ψ - ψ~|| <= sqrt(2) sin θ,
   * <ψ~,R(v)ψ~> = Σ_j e_j(v) μ_j with μ_j := <ψ~,M_j ψ~> (finitely many nonzero) >= Σ_j min(μ_j e_j(0), μ_j e_j(v_a)),
   * r >= that - 2δρ.
  g itself is replaced by its lower bound q0 in the final inequality (the condition is monotone in g).

## Regions
I: (0, v_a], v_a = 1/4, by L8.  II: [v_a, v_b], v_b = 4, by finite geometric subdivision with L2-L6, each cell
compared against q0 <= g.  III: [v_b, ∞) by L7, 3S(4) < q0.
All arithmetic in Arb (python-flint) ball arithmetic, 200-bit precision; float numerics only to produce trial
objects (ψ~, Cholesky factors L), which are then treated as exact dyadic data.

## Corollary (dispersive, KAY Part II Conjecture 2 inequality)
K(P,T) = ∫ H(ω/2πT) P(dω) (entries linear in a_j = ∫ [[j]](ω/2πT) dP). For any x in l^2,
<x,K x> <= ∫ h(ω/2πT) dP |x|^2 < g <ω^2>/(2πT)^2 |x|^2 whenever P((0,∞)) = 1 and <ω^2> < ∞.
So λ k(P,T) >= 1 implies T < sqrt(g λ <ω^2>)/(2π) = T~c.

## Kill / scope
If any certificate fails at all refinement levels, report the failing cell and stop (no claim).
Scope: linearized isotropic Eliashberg, μ* = 0, KAY's operator. Uniqueness of the crossing (monotonicity of h
for v > sqrt 2) is NOT part of this theorem; tracked separately.


==> anc/certificates/RATIONAL-DERIVATION.md <==
# Independent audit of PROOF-PLAN.md

No error in L1–L8 has been identified. This audit and the verifier were developed from the frozen plan and elementary operator estimates; the primary certificate `certify_arb.py`, its receipt and its trial objects were not read or imported. Numerical linear algebra is used only to propose exact dyadic objects. Every inequality accepted by `verify_rational.py` is checked over rational numbers.

## Scope qualification

The result certified here is the plan's Main Theorem, `sup spec G(v) < g` for every `v > 0`, and its stated linearized dispersive consequence. It does not establish existence or uniqueness of a thermodynamic transition, or monotonicity of the crossing. Those broader assertions appearing in the papers' conjectures must not be inferred from this certificate.

The operator normalization was checked against the arXiv texts of Kiessling, Altshuler and Yuzbashyan: Part III equations (40)–(42) give precisely `H(v)=v^2 G(v)`; Part I equations (42)–(44) give precisely `G0=G(gamma=2)`. Part I identifies `g(gamma)` as the largest eigenvalue; the proof here uses that variational definition and does not need the separate spectral-radius proposition. Part II gives the dispersive operator as the averages of the same three components (its equations (39)–(42)). Thus no factor of two or Matsubara weight is changed by the congruence.

## Objects, convergence, and simplicity

For `j >= 1`, the weighted shift in `T_j` has norm at most `1/sqrt(2j+1)`, so `||T_j|| <= 2/sqrt(2j+1)`. The anti-diagonal matrix `H_j` is a weighted reversal on its first `j` coordinates, whose largest entry is `1/sqrt(2j-1)`. The diagonal `D_j` has norm `2/(2j+1)`. Each is compact, including the diagonal and shifts because their entries tend to zero along their infinite support. The stated `m_j` therefore bounds `||M_j||`. Its decrease in `j`, together with `m_1 < 3`, gives the convenient independent relaxation `m_j < 3`.

The series for `G(v)`, `P(v)`, `D(v)`, and `R(v)` converge absolutely in operator norm using respectively `3 sum j^-2` and `3 sum j^-4`; their sums are compact and self-adjoint. A positive trial Rayleigh quotient ensures that `g > 0` is an attained eigenvalue. Since every off-diagonal entry of `G0` is strictly positive, replacing a maximizing real vector by its absolute value cannot decrease its Rayleigh quotient. A nonnegative maximizing eigenvector is strictly positive by its eigenvalue equation. Equality in the absolute-value comparison forces every nonzero entry of any maximizing real eigenvector to have the same sign. Consequently the top eigenspace is one-dimensional: an orthogonal second top eigenvector is impossible. Complex vectors reduce to the real case, or directly to the modulus inequality.

## L1 and L2: modulus and envelope

For finitely supported vectors, apply `Re(conj(x_n) x_m) <= |x_n| |x_m|` term by term to the nonnegative entries of `P`, leaving the real diagonal term unchanged. Operator-norm continuity extends this to all of `l2`. The derivative of `1/(v^2+j^2)` with respect to `v^2` is negative. Thus the positive part is bounded from above using the lower endpoint, and the subtracted diagonal using the upper endpoint. Entrywise domination is used only after taking absolute values, not as an unsupported Loewner comparison.

## L3: blocks

For `x = (u,z)`, bound the quadratic form by `alpha ||u||^2 + 2 beta ||u|| ||z|| + gamma ||z||^2`. The maximum on `||u||^2+||z||^2=1` is the upper eigenvalue of the indicated two-by-two real symmetric matrix. The verifier avoids its square root: with target `Q`, it checks `Q > alpha`, `Q > gamma`, and `(Q-alpha)(Q-gamma) > beta^2`. The positive gap is at least determinant divided by trace of the corresponding positive two-by-two matrix. This last bound is exact because its larger eigenvalue is at most its trace.

## L4: rational congruence replacement

Put `W = diag(2n+1)` and `Atilde = W^(1/2) A W^(1/2)`. For rational squared endpoints all entries of `Atilde` are rational. The verifier proposes a dyadic lower-triangular `L` and rational `tau > 0`, and computes exactly

`E = (s-tau)W - Atilde - L L^T`.

The weighted Schur test with positive weights `sqrt(w_n)` gives

`||W^(-1/2) E W^(-1/2)|| <= max_n sum_m |E_nm| / w_n = epsilon`.

Hence `epsilon < tau` implies `sI-A >= (tau-epsilon)I > 0`. This is an independent exact-rational residual certificate, not the primary implementation's Arb/Frobenius certificate. The square roots in the proof cancel in the computation. No positivity of a floating-point factorization is trusted.

## L5: tail

For the nonnegative symmetric positive part, use Schur weights `p_n = 1/sqrt(w_n)`. Its weighted row sum is exactly `sum_m [(1-delta_nm)c_|n-m| + c_(n+m+1)]/w_m`. On indices `m >= N`, replace `1/w_m` by `1/w_N`. The two sides of the Toeplitz row each sum to at most `S`, and the Hankel row to at most `S`, giving `3S/w_N`. Dropping the subtracted nonnegative diagonal bounds the spectral supremum, not the norm of the signed block. The Schur weights need not belong to `l2`: apply the estimate first to finite supports.

`verify.py` independently replaces the coth formula by the rational integral estimate

`S(v) <= sum_(j=1)^K 1/(v^2+j^2) + 1/K`,

because `sum_(j>K) j^-2 <= integral_K^infinity t^-2 dt`. This is valid also at `v=0` and requires no enclosure of pi or coth.

## L6: off-block

For `n < N <= m`, the diagonal subtraction vanishes. Use `(a+b)^2 <= 2a^2+2b^2`, `w_m >= w_N`, and `c_j(v)^2 <= j^-4`. The Toeplitz indices start at `N-n`, the Hankel indices at `N+n+1`. The decreasing-function integral bound is `sum_(j>=k) j^-4 <= k^-4 + integral_k^infinity t^-4 dt = k^-4+1/(3k^3)`. Summing over the head indices proves exactly the stated Frobenius bound, hence also the operator bound. The same bound controls the squared norm of the uncomputed tail of a unit finite-support trial vector.

## L7: large parameter

The same Schur argument with all indices and `w_m >= 1` gives `sup spec G(v) <= ||P(v)|| <= 3S(v)`. Each summand in `S` decreases with `v^2`. The exact finite-sum/integral estimate at the chosen `v_b` therefore controls the whole unbounded region, including its endpoint.

## L8: perturbation and eigenvector transfer

The scalar identity `j^-2 - 1/(v^2+j^2) = v^2/[j^2(v^2+j^2)]` is exact, and the absolutely norm-convergent series permits subtraction. Independently, the verifier uses

`rho = 3 (1 + 1/16 + integral_2^infinity t^-4 dt) = 53/16`

as an upper bound for `||R(v)||` for all `v`, using `m_j < 3`. For a finite normalized trial vector `u`, its Rayleigh quotient is rational after congruence, despite the square roots in `u`. Its residual is computed exactly on the head and bounded by L6 on the tail.

For any `t > 0`, the min-max principle yields `lambda_2(G0) <= sup spec(G0-t uu^T)`: choose the codimension-one subspace `u^perp`, on which the rank-one term vanishes. Once that supremum is below a certified bound `g2 < q`, spectral expansion of the residual gives `sin(theta) <= residual/(q-g2)`. Choosing the positive overlap gives `||psi-u|| <= sqrt(2) sin(theta)`. The verifier uses only an exact rational upper enclosure of this last square root.

The coefficients `mu_j = <u,M_j u>` vanish for `j >= 2N`. Each remaining scalar `e_j(v)` lies between its values at `v_a` and zero; choose its lower endpoint when `mu_j >= 0` and its upper endpoint otherwise. The transfer error is at most `2 rho ||psi-u||` by the triangle inequality and the unit norms. This proves the lower bound `r` without assuming that `R(v)` is positive.

Finally the orthogonal decomposition gives the plan's two-by-two lower matrix. The verifier replaces `g` by a rational `Q <= q <= g`, checks `r > 0`, `Q-g2-v_a^2 rho > 0`, and the strict determinant condition. It also reports a rational coefficient `kappa > 0` with `g-sup spec G(v) >= kappa v^2` throughout the small region. An unscaled uniform positive gap cannot hold on a region accumulating at zero; its infimum is zero.

## Dispersive consequence

With positive frequencies almost surely and finite second moment, `h(v) < g v^2` integrates strictly: the nonnegative difference is positive almost surely and integrable. For every unit vector, the quadratic form of the integral operator is at most `integral h(v) dP < g integral v^2 dP`; this bound is independent of the vector, so taking its supremum retains strictness. Thus the claimed temperature inequality follows whenever the stated linearized spectral instability condition holds. No assertion of crossing uniqueness is added.


==> anc/certificates/certify_arb.py <==
"""Rigorous certificate: sup spec G(v) < g := sup spec G(0) for every v > 0.

Implements PROOF-PLAN.md in this folder (lemmas L1-L8, regions I-III; paper, Appendix A).
All claimed inequalities are decided in Arb ball arithmetic (python-flint); floating point
is used only to *produce* trial objects (trial eigenvector, Cholesky factors), which are then
converted exactly to dyadic Arb balls of radius zero.

Usage: python certify_arb.py [--out receipt-arb.json]
"""

from __future__ import annotations

import argparse
import hashlib
import json
import platform
import sys
import time
from fractions import Fraction
from pathlib import Path

import flint
import numpy as np
from flint import arb, arb_mat, ctx, fmpq

ctx.prec = 200

# ---------------------------------------------------------------- parameters (frozen)
N_SMALL = 256  # block size for G0 (region I, q0, g2)
N_MID = 160  # block size for region II cells
V_A = Fraction(1, 4)
V_B = Fraction(4)
GRID_RATIO = 1.06
DYADIC = 2**20
RHO_J = 4000  # explicit terms in rho = sum m_j / j^4


def A(x) -> arb:
    if isinstance(x, Fraction):
        return arb(fmpq(x.numerator, x.denominator))
    return arb(x)


def rep(x: arb) -> str:
    return x.str(20, radius=True)


# ---------------------------------------------------------------- operator pieces
def c_list(v2: arb, kmax: int) -> list:
    """c[k] = 1/(v^2 + k^2) for 1 <= k <= kmax (index 0 unused)."""
    return [arb(0)] + [1 / (v2 + k * k) for k in range(1, kmax + 1)]


def isqrt_w(nmax: int) -> list:
    return [1 / arb(2 * n + 1).sqrt() for n in range(nmax)]


def block_U(vl2: arb, vu2: arb, N: int):
    """First N x N block of U = P(v_l) - D(v_u) (L2); returns (arb_mat, float ndarray)."""
    cl = c_list(vl2, 2 * N)
    cu = c_list(vu2, N)
    isq = isqrt_w(N)
    cum = [arb(0)] * N
    acc = arb(0)
    for n in range(1, N):
        acc += cu[n]
        cum[n] = acc
    M = arb_mat(N, N)
    F = np.empty((N, N))
    for n in range(N):
        for m in range(n, N):
            val = cl[n + m + 1] * isq[n] * isq[m]
            if m != n:
                val += cl[m - n] * isq[n] * isq[m]
            else:
                val -= 2 * cum[n] / (2 * n + 1)
            M[n, m] = val
            M[m, n] = val
            F[n, m] = F[m, n] = float(val.mid())
    return M, F


def T4(K: int) -> arb:
    """Upper bound for sum_{k>=K} k^-4 (K >= 1)."""
    Ka = arb(K)
    return 1 / Ka**4 + 1 / (3 * Ka**3)


def beta_bound(N: int) -> arb:
    """L6: ||B||_F^2 bound for the off block (c_k <= 1/k^2 for every v >= 0)."""
    s = arb(0)
    wN = arb(2 * N + 1)
    for n in range(N):
        s += 2 * (T4(N - n) + T4(N + n + 1)) / (arb(2 * n + 1) * wN)
    return s.sqrt()


def row_tail_bound(n: int, N: int) -> arb:
    """sqrt(sum_{m>=N} (G0_{nm})^2) for n < N (L6 row version)."""
    return (2 * (T4(N - n) + T4(N + n + 1)) / (arb(2 * n + 1) * arb(2 * N + 1))).sqrt()


def S_of(v2: arb) -> arb:
    """S(v) = sum_{k>=1} 1/(v^2+k^2) = (pi v coth(pi v) - 1)/(2 v^2); S(0) = pi^2/6."""
    if v2 == 0:
        return arb.pi() ** 2 / 6
    v = v2.sqrt()
    pv = arb.pi() * v
    return (pv * pv.coth() - 1) / (2 * v2)


def two_by_two(alpha: arb, beta: arb, gamma: arb) -> arb:
    return (alpha + gamma) / 2 + (((alpha - gamma) / 2) ** 2 + beta**2).sqrt()


def chol_cert(M: arb_mat, F: np.ndarray, s: float, tau: float) -> tuple[bool, arb]:
    """L4: certify s I - M > 0 via exact residual of a float Cholesky factor of (s-tau)I - F."""
    N = F.shape[0]
    try:
        L = np.linalg.cholesky((s - tau) * np.eye(N) - F)
    except np.linalg.LinAlgError:
        return False, arb("inf")
    La = arb_mat(L.tolist())  # exact conversion of doubles
    E = -M - La * La.transpose()
    sa, ta = arb(s), arb(tau)
    for i in range(N):
        E[i, i] += sa - ta
    fro2 = arb(0)
    for i in range(N):
        for j in range(N):
            e = E[i, j]
            fro2 += e * e
    return bool(fro2 < ta * ta), fro2.sqrt()


def certify_upper(M: arb_mat, F: np.ndarray, target: float):
    """Find s with sup spec M < s, s chosen between float top eigenvalue and target."""
    lam = float(np.linalg.eigvalsh(F)[-1])
    gap = target - lam
    if gap <= 0:
        return None
    for frac in (0.25, 0.05, 0.01, 0.5):
        s = lam + frac * gap
        tau = 0.5 * (s - lam)
        ok, res = chol_cert(M, F, s, tau)
        if ok:
            return {"lam_float": lam, "s": s, "tau": tau, "res_fro": rep(res)}, arb(s)
    return None


# ---------------------------------------------------------------- stage 0: q0 and trial vector
def stage_g0(log):
    N = N_SMALL
    A0, F0 = block_U(arb(0), arb(0), N)
    ev, V = np.linalg.eigh(F0)
    psi = V[:, -1] * np.sign(V[0, -1])
    P = arb_mat([[float(x)] for x in psi])
    num = (P.transpose() * A0 * P)[0, 0]
    den = (P.transpose() * P)[0, 0]
    q0 = num / den
    nrm = den.sqrt()
    u = [P[i, 0] / nrm for i in range(N)]
    Ua = arb_mat([[x] for x in u])
    r_blk = A0 * Ua
    rb2 = arb(0)
    for i in range(N):
        d = r_blk[i, 0] - q0 * u[i]
        rb2 += d * d
    tail = arb(0)
    for n in range(N):
        tail += abs(u[n]) * row_tail_bound(n, N)
    rho0 = (rb2 + tail * tail).sqrt()
    log(f"q0 = {rep(q0)} (float top eig {ev[-1]!r}); rho0 <= {rep(rho0)}")
    return {"N": N, "A0": A0, "F0": F0, "u": u, "q0": q0, "rho0": rho0, "psi_float": psi}


def stage_g2(st, log):
    """lambda_2(G0) <= sup spec(G0 - t u u^T) with t = q0 (L3-L6)."""
    N = st["N"]
    u, q0 = st["u"], st["q0"]
    Ua = arb_mat([[x] for x in u])
    Ap = st["A0"] - (Ua * Ua.transpose()) * q0
    Fp = np.array([[float(Ap[i, j].mid()) for j in range(N)] for i in range(N)])
    lam = float(np.linalg.eigvalsh(Fp)[-1])
    s = max(lam, 0.0) + 2e-3
    ok, res = chol_cert(Ap, Fp, s, 1e-3)
    if not ok:
        raise SystemExit("FAIL: g2 Cholesky certificate")
    gamma = 3 * S_of(arb(0)) / (2 * N + 1)
    beta = beta_bound(N)
    g2 = two_by_two(arb(s), beta, gamma)
    log(f"g2 <= {rep(g2)} (deflated float top {lam:.3e}, s={s}, beta<={rep(beta)}, gamma<={rep(gamma)})")
    return {"g2": g2, "s": s, "lam_float": lam, "beta": rep(beta), "gamma": rep(gamma), "res_fro": rep(res)}


# ---------------------------------------------------------------- region I
def m_bound(j: int) -> arb:
    return 2 / arb(2 * j + 1).sqrt() + 1 / arb(2 * j - 1).sqrt() + arb(2) / (2 * j + 1)


def stage_region1(st, g2, log):
    N, u, q0, rho0 = st["N"], st["u"], st["q0"], st["rho0"]
    isq = isqrt_w(N)
    va2 = A(V_A * V_A)
    # rho >= ||R(v)|| for all v >= 0
    rho = arb(0)
    for j in range(1, RHO_J + 1):
        rho += m_bound(j) / arb(j) ** 4
    rho += 4 / (3 * arb(RHO_J) ** 3)
    # r~ lower bound: sum_j min(mu_j e_j(0), mu_j e_j(v_a))
    rt = arb(0)
    for j in range(1, 2 * N):
        t = arb(0)
        for n in range(0, N - j):
            t += u[n] * u[n + j] * isq[n] * isq[n + j]
        mu = 2 * t
        for n in range(0, j):
            m = j - 1 - n
            if m < N and n < N:
                mu += u[n] * u[m] * isq[n] * isq[m]
        d = arb(0)
        for n in range(j, N):
            d += u[n] * u[n] / (2 * n + 1)
        mu -= 2 * d
        e0 = 1 / arb(j) ** 4
        ea = 1 / (arb(j) ** 2 * (va2 + j * j))
        x, y = (mu * e0).lower(), (mu * ea).lower()
        rt += x if x < y else y
    delta = arb(2).sqrt() * rho0 / (q0 - g2)
    r = rt - 2 * delta * rho
    gg = q0 - g2 - va2 * rho
    crit = r * gg - va2 * rho * rho
    ok = bool(r > 0) and bool(gg > 0) and bool(crit > 0)
    log(f"Region I: rho<={rep(rho)} r~>={rep(rt)} delta<={rep(delta)} r>={rep(r)} crit={rep(crit)} -> {ok}")
    return ok, {
        "v_a": str(V_A),
        "rho": rep(rho),
        "r_tilde_low": rep(rt),
        "delta": rep(delta),
        "r_low": rep(r),
        "gap_term": rep(gg),
        "criterion": rep(crit),
        "ok": ok,
    }


# ---------------------------------------------------------------- region II
def dy(x: float) -> Fraction:
    return Fraction(round(x * DYADIC), DYADIC)


def grid() -> list[Fraction]:
    pts = [V_A]
    x = float(V_A)
    while True:
        x *= GRID_RATIO
        if x >= float(V_B):
            break
        pts.append(dy(x))
    pts.append(V_B)
    return pts


def cert_cell(vl: Fraction, vu: Fraction, q0: arb, beta: arb, depth: int, cells: list, log) -> bool:
    N = N_MID
    M, F = block_U(A(vl * vl), A(vu * vu), N)
    gamma = 3 * S_of(A(vl * vl)) / (2 * N + 1)
    target = float(q0.lower().mid()) - 1e-6
    # aim s so that the 2x2 bound stays below q0: subtract the beta/gamma inflation estimate
    infl = float(beta.upper().mid()) ** 2 / max(1e-3, float(np.linalg.eigvalsh(F)[-1]) - float(gamma.upper().mid()))
    res = certify_upper(M, F, target - 2 * infl)
    if res is not None:
        info, s = res
        bound = two_by_two(s, beta, gamma)
        if bool(bound < q0):
            cells.append(
                {
                    "vl": str(vl),
                    "vu": str(vu),
                    **info,
                    "gamma": rep(gamma),
                    "bound": rep(bound),
                    "margin_rel": (float(q0.mid()) - float(bound.mid())) / float(q0.mid()),
                    "depth": depth,
                }
            )
            return True
    if depth >= 6:
        log(f"FAIL cell [{vl}, {vu}]")
        return False
    mid = dy((float(vl) + float(vu)) / 2)
    return cert_cell(vl, mid, q0, beta, depth + 1, cells, log) and cert_cell(mid, vu, q0, beta, depth + 1, cells, log)


def stage_region2(q0, log):
    pts = grid()
    beta = beta_bound(N_MID)
    cells: list = []
    ok = True
    for a, b in zip(pts[:-1], pts[1:]):
        if not cert_cell(a, b, q0, beta, 0, cells, log):
            ok = False
            break
    if cells:
        worst = min(cells, key=lambda c: c["margin_rel"])
        log(f"Region II: {len(cells)} cells, ok={ok}, worst rel margin {worst['margin_rel']:.4e} at [{worst['vl']},{worst['vu']}]")
    return ok, {"N": N_MID, "beta": rep(beta), "grid_ratio": GRID_RATIO, "cells": cells, "ok": ok}


# ---------------------------------------------------------------- region III
def stage_region3(q0, log):
    vb2 = A(V_B * V_B)
    bound = 3 * S_of(vb2)
    ok = bool(bound < q0)
    log(f"Region III: v >= {V_B}: sup spec G(v) <= 3 S(v_b) = {rep(bound)} < q0 -> {ok}")
    return ok, {"v_b": str(V_B), "bound": rep(bound), "ok": ok}


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default=str(Path(__file__).with_name("receipt-arb.json")))
    args = ap.parse_args()
    t0 = time.time()
    lines: list[str] = []

    def log(s: str) -> None:
        print(s, flush=True)
        lines.append(s)

    st = stage_g0(log)
    g2info = stage_g2(st, log)
    g2 = g2info.pop("g2")
    if not bool(st["q0"] > g2):
        raise SystemExit("FAIL: q0 <= g2")
    ok1, r1 = stage_region1(st, g2, log)
    ok2, r2 = stage_region2(st["q0"], log)
    ok3, r3 = stage_region3(st["q0"], log)
    allok = ok1 and ok2 and ok3
    src = Path(__file__).read_bytes()
    receipt = {
        "theorem": "sup spec G(v) < g = sup spec G(0) for all v > 0 (KAY Einstein bound h(v) < g v^2)",
        "plan": "PROOF-PLAN.md",
        "plan_sha256": hashlib.sha256(Path(__file__).with_name("PROOF-PLAN.md").read_bytes()).hexdigest(),
        "script_sha256": hashlib.sha256(src).hexdigest(),
        "python": sys.version,
        "platform": platform.platform(),
        "flint": flint.__version__,
        "numpy": np.__version__,
        "arb_prec_bits": ctx.prec,
        "q0_lower_bound_of_g": rep(st["q0"]),
        "rho0": rep(st["rho0"]),
        "g2": rep(g2),
        "g2_detail": g2info,
        "region1": r1,
        "region2": r2,
        "region3": r3,
        "PASS": allok,
        "runtime_s": round(time.time() - t0, 1),
        "log": lines,
    }
    Path(args.out).write_text(json.dumps(receipt, indent=1), encoding="utf-8")
    print("PASS" if allok else "FAIL", f"runtime {receipt['runtime_s']} s")
    return 0 if allok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/certificates/receipt-arb.json <==
{
 "theorem": "sup spec G(v) < g = sup spec G(0) for all v > 0 (KAY Einstein bound h(v) < g v^2)",
 "plan": "PROOF-PLAN.md",
 "plan_sha256": "197786ca6b2fb0676ffde142bf6c7bbec1b5c97f8e43d988bfcf53bd2decbaec",
 "script_sha256": "cd41aff1b564efe08fa23eea1849b709fe1324661d20b26d55652bcd15df4d9d",
 "python": "3.12.11 (main, Oct  7 2025, 15:33:03) [MSC v.1944 64 bit (AMD64)]",
 "platform": "Windows-11-10.0.26200-SP0",
 "flint": "0.9.0",
 "numpy": "2.5.4",
 "arb_prec_bits": 200,
 "q0_lower_bound_of_g": "[1.3181402119947075692 +/- 4.48e-20]",
 "rho0": "[1.5595452644808465980e-5 +/- 4.18e-25]",
 "g2": "[0.010962989933946049098 +/- 1.45e-23]",
 "g2_detail": {
  "s": 0.002534847264426661,
  "lam_float": 0.0005348472644266611,
  "beta": "[0.0033649882893226075277 +/- 1.33e-23]",
  "gamma": "[0.0096194974669486926109 +/- 4.99e-23]",
  "res_fro": "[1.2710693274672626816e-16 +/- 1.99e-36]"
 },
 "region1": {
  "v_a": "1/4",
  "rho": "[2.9652260833989187249 +/- 2.12e-20]",
  "r_tilde_low": "[1.1245178871216011787 +/- 4.63e-20]",
  "delta": "[1.6872464015908541501e-5 +/- 2.10e-25]",
  "r_low": "[1.1244178257808188154 +/- 5.82e-21]",
  "gap_term": "[1.1218505918483290997 +/- 4.97e-20]",
  "criterion": "[0.71189344548269227981 +/- 1.92e-21]",
  "ok": true
 },
 "region2": {
  "N": 160,
  "beta": "[0.0053853513254439339334 +/- 2.91e-23]",
  "grid_ratio": 1.06,
  "cells": [
   {
    "vl": "1/4",
    "vu": "277873/1048576",
    "lam_float": 1.2485936335725247,
    "s": 1.2659682752219887,
    "tau": 0.008687320824732003,
    "res_fro": "[2.5224874239956758108e-15 +/- 9.80e-36]",
    "gamma": "[0.014776000945439458959 +/- 1.69e-22]",
    "bound": "[1.2659914542906462747 +/- 3.25e-20]",
    "margin_rel": 0.03956237525380246,
    "depth": 0
   },
   {
    "vl": "277873/1048576",
    "vu": "294545/1048576",
    "lam_float": 1.240551221308865,
    "s": 1.2599363895806568,
    "tau": 0.00969258413589591,
    "res_fro": "[2.3624438905625936086e-15 +/- 2.51e-35]",
    "gamma": "[0.014706727486957313822 +/- 4.67e-23]",
    "bound": "[1.2599596796349774272 +/- 4.87e-20]",
    "margin_rel": 0.044138348735820065,
    "depth": 0
   },
   {
    "vl": "294545/1048576",
    "vu": "156109/524288",
    "lam_float": 1.231650034830916,
    "s": 1.2532604139486891,
    "tau": 0.010805189558886541,
    "res_fro": "[2.2764401658629569712e-15 +/- 1.85e-35]",
    "gamma": "[0.014630001934791878801 +/- 7.39e-23]",
    "bound": "[1.2532838280844922143 +/- 1.38e-20]",
    "margin_rel": 0.049202947698613886,
    "depth": 0
   },
   {
    "vl": "156109/524288",
    "vu": "330951/1048576",
    "lam_float": 1.2218143480393486,
    "s": 1.2458835526188692,
    "tau": 0.012034602289760277,
    "res_fro": "[2.8003010660173006415e-15 +/- 3.04e-36]",
    "gamma": "[0.014545153898809292851 +/- 3.65e-22]",
    "bound": "[1.2459071054084148611 +/- 4.61e-20]",
    "margin_rel": 0.054799258780660665,
    "depth": 0
   },
   {
    "vl": "330951/1048576",
    "vu": "43851/131072",
    "lam_float": 1.2109673734968207,
    "s": 1.2377482137631308,
    "tau": 0.013390420133155057,
    "res_fro": "[3.0211457318059593079e-15 +/- 1.51e-35]",
    "gamma": "[0.014451497337657435079 +/- 1.58e-22]",
    "bound": "[1.2377719213775289250 +/- 1.15e-20]",
    "margin_rel": 0.06097097250038332,
    "depth": 0
   },
   {
    "vl": "43851/131072",
    "vu": "23241/65536",
    "lam_float": 1.1990298254827283,
    "s": 1.2287949316862894,
    "tau": 0.014882553101780549,
    "res_fro": "[2.7018795637097910355e-15 +/- 2.97e-35]",
    "gamma": "[0.014348319730981890767 +/- 3.22e-22]",
    "bound": "[1.2288188120597374540 +/- 6.43e-22]",
    "margin_rel": 0.06776320085084307,
    "depth": 0
   },
   {
    "vl": "23241/65536",
    "vu": "49271/131072",
    "lam_float": 1.1859226223085746,
    "s": 1.2189643935617853,
    "tau": 0.016520885626605364,
    "res_fro": "[2.5998313292441810671e-15 +/- 1.46e-35]",
    "gamma": "[0.014234901902387932645 +/- 1.67e-23]",
    "bound": "[1.2189884665421438656 +/- 4.66e-20]",
    "margin_rel": 0.0752209397379055,
    "depth": 0
   },
   {
    "vl": "49271/131072",
    "vu": "208909/524288",
    "lam_float": 1.1715661882891357,
    "s": 1.2081969158701438,
    "tau": 0.018315363790504025,
    "res_fro": "[2.3278819062877153722e-15 +/- 3.93e-35]",
    "gamma": "[0.014110514487067863538 +/- 9.33e-23]",
    "bound": "[1.2082212034082820184 +/- 1.93e-20]",
    "margin_rel": 0.08338946614798137,
    "depth": 0
   },
   {
    "vl": "208909/524288",
    "vu": "442887/1048576",
    "lam_float": 1.155886206624074,
    "s": 1.1964367590830394,
    "tau": 0.020275276229482664,
    "res_fro": "[2.3950523612038155486e-15 +/- 1.54e-35]",
    "gamma": "[0.013974460712173531358 +/- 6.10e-23]",
    "bound": "[1.1964612853680632221 +/- 2.26e-20]",
    "margin_rel": 0.09231106487716575,
    "depth": 0
   },
   {
    "vl": "442887/1048576",
    "vu": "117365/262144",
    "lam_float": 1.1388115406449058,
    "s": 1.1836305685342505,
    "tau": 0.022409513944672388,
    "res_fro": "[2.9394832873532128681e-15 +/- 2.29e-35]",
    "gamma": "[0.013826061233475018975 +/- 3.69e-22]",
    "bound": "[1.1836553601931055864 +/- 3.57e-20]",
    "margin_rel": 0.10202621130728537,
    "depth": 0
   },
   {
    "vl": "117365/262144",
    "vu": "124407/262144",
    "lam_float": 1.1202790200547517,
    "s": 1.1697309641027407,
    "tau": 0.024725972023994514,
    "res_fro": "[2.4625224273827158880e-15 +/- 1.80e-36]",
    "gamma": "[0.013664691154361831128 +/- 2.22e-22]",
    "bound": "[1.1697560503631538013 +/- 3.71e-20]",
    "margin_rel": 0.11257084813990147,
    "depth": 0
   },
   {
    "vl": "124407/262144",
    "vu": "527485/1048576",
    "lam_float": 1.1002346214732146,
    "s": 1.1546974255807632,
    "tau": 0.02723140205377428,
    "res_fro": "[2.1710619888875622485e-15 +/- 1.51e-35]",
    "gamma": "[0.013489791058556758573 +/- 1.54e-22]",
    "bound": "[1.1547228384523626031 +/- 8.22e-21]",
    "margin_rel": 0.12397571370275524,
    "depth": 0
   },
   {
    "vl": "527485/1048576",
    "vu": "279567/524288",
    "lam_float": 1.0786392682570365,
    "s": 1.1385006425493476,
    "tau": 0.029930687146155543,
    "res_fro": "[2.3207007679915394100e-15 +/- 2.04e-35]",
    "gamma": "[0.013300910443899421893 +/- 1.44e-22]",
    "bound": "[1.1385264169463292147 +/- 2.31e-20]",
    "margin_rel": 0.13626304198441344,
    "depth": 0
   },
   {
    "vl": "279567/524288",
    "vu": "296341/524288",
    "lam_float": 1.05546699767969,
    "s": 1.1211211396779452,
    "tau": 0.03282707099912763,
    "res_fro": "[2.3654302165198622758e-15 +/- 3.25e-36]",
    "gamma": "[0.013097696074099063377 +/- 2.59e-22]",
    "bound": "[1.1211473136041301651 +/- 4.75e-20]",
    "margin_rel": 0.14944760549598382,
    "depth": 0
   },
   {
    "vl": "296341/524288",
    "vu": "628243/1048576",
    "lam_float": 1.0307122583064356,
    "s": 1.1025547497800416,
    "tau": 0.035921245736803,
    "res_fro": "[2.0945452881017006750e-15 +/- 4.75e-35]",
    "gamma": "[0.012879949303769687878 +/- 3.97e-22]",
    "bound": "[1.1025813644182316965 +/- 2.30e-20]",
    "margin_rel": 0.163532563239442,
    "depth": 0
   },
   {
    "vl": "628243/1048576",
    "vu": "332969/524288",
    "lam_float": 1.004390556006289,
    "s": 1.0828130982661461,
    "tau": 0.039211271129928615,
    "res_fro": "[2.3559323710664917793e-15 +/- 1.50e-36]",
    "gamma": "[0.012647632178377866344 +/- 1.40e-22]",
    "bound": "[1.0828401980702587626 +/- 8.90e-21]",
    "margin_rel": 0.1785090931778612,
    "depth": 0
   },
   {
    "vl": "332969/524288",
    "vu": "352947/524288",
    "lam_float": 0.9765410314177763,
    "s": 1.0619255362127658,
    "tau": 0.042692252397494745,
    "res_fro": "[2.6486886213570386117e-15 +/- 7.74e-36]",
    "gamma": "[0.012400889821763176313 +/- 1.20e-22]",
    "bound": "[1.0619531689562460273 +/- 1.59e-20]",
    "margin_rel": 0.1943549257561761,
    "depth": 0
   },
   {
    "vl": "352947/524288",
    "vu": "93531/131072",
    "lam_float": 0.9472296398411213,
    "s": 1.0399415252693358,
    "tau": 0.04635594271410726,
    "res_fro": "[2.0829603623964714956e-15 +/- 3.42e-35]",
    "gamma": "[0.012140075491187053466 +/- 3.85e-22]",
    "bound": "[1.0399697420155954600 +/- 3.79e-20]",
    "margin_rel": 0.21103253466348917,
    "depth": 0
   },
   {
    "vl": "93531/131072",
    "vu": "793143/1048576",
    "lam_float": 0.916547004732438,
    "s": 1.0169290276934537,
    "tau": 0.05019101148050786,
    "res_fro": "[1.3075108983735213550e-15 +/- 4.70e-35]",
    "gamma": "[0.011865737434045615978 +/- 3.00e-22]",
    "bound": "[1.0169578827681183671 +/- 2.22e-20]",
    "margin_rel": 0.22849035822283117,
    "depth": 0
   },
   {
    "vl": "793143/1048576",
    "vu": "840731/1048576",
    "lam_float": 0.8846122733353423,
    "s": 0.9929773980964174,
    "tau": 0.054182562380537536,
    "res_fro": "[1.2705926754611234546e-15 +/- 3.22e-35]",
    "gamma": "[0.011578651145884290797 +/- 2.97e-22]",
    "bound": "[0.99300694891430637991 +/- 2.09e-21]",
    "margin_rel": 0.2466606056941283,
    "depth": 0
   },
   {
    "vl": "840731/1048576",
    "vu": "891175/1048576",
    "lam_float": 0.8515701782330938,
    "s": 0.9681951795385964,
    "tau": 0.05831250065275129,
    "res_fro": "[1.2311324862264821097e-15 +/- 4.14e-35]",
    "gamma": "[0.011279797903107380045 +/- 3.15e-22]",
    "bound": "[0.96822548638803143020 +/- 2.14e-21]",
    "margin_rel": 0.26546092928699844,
    "depth": 0
   },
   {
    "vl": "891175/1048576",
    "vu": "472323/524288",
    "lam_float": 0.8175876092099628,
    "s": 0.9427075323534166,
    "tau": 0.06255996157172694,
    "res_fro": "[1.0825399202104560705e-15 +/- 3.19e-35]",
    "gamma": "[0.010970342378638699264 +/- 1.76e-22]",
    "bound": "[0.94273865812621692621 +/- 5.66e-22]",
    "margin_rel": 0.28479637481084447,
    "depth": 0
   },
   {
    "vl": "472323/524288",
    "vu": "250331/262144",
    "lam_float": 0.7828531299014294,
    "s": 0.9166558716416076,
    "tau": 0.06690137087008907,
    "res_fro": "[1.0485085690667687085e-15 +/- 1.17e-35]",
    "gamma": "[0.010651633133717959271 +/- 1.01e-22]",
    "bound": "[0.91668788140827383636 +/- 2.28e-22]",
    "margin_rel": 0.30455965680534575,
    "depth": 0
   },
   {
    "vl": "250331/262144",
    "vu": "265351/262144",
    "lam_float": 0.7475725390101284,
    "s": 0.8901945381397163,
    "tau": 0.07131099956479392,
    "res_fro": "[1.1369707739605276526e-15 +/- 2.26e-36]",
    "gamma": "[0.010325169145532826472 +/- 6.17e-23]",
    "bound": "[0.89022749862626888458 +/- 1.45e-21]",
    "margin_rel": 0.3246336842428086,
    "depth": 0
   },
   {
    "vl": "265351/262144",
    "vu": "35159/32768",
    "lam_float": 0.7119595791276982,
    "s": 0.8634838296732242,
    "tau": 0.07576212527276299,
    "res_fro": "[1.2029891472118674945e-15 +/- 1.35e-35]",
    "gamma": "[0.0099925330688158382974 +/- 3.81e-23]",
    "bound": "[0.86351780875940301853 +/- 1.63e-21]",
    "margin_rel": 0.3448968471626674,
    "depth": 0
   },
   {
    "vl": "35159/32768",
    "vu": "1192593/1048576",
    "lam_float": 0.6762366152123631,
    "s": 0.8366905101128547,
    "tau": 0.08022694745024578,
    "res_fro": "[1.2373493276424367362e-15 +/- 4.26e-35]",
    "gamma": "[0.0096554005063999713810 +/- 5.71e-24]",
    "bound": "[0.83672557607189330888 +/- 3.46e-21]",
    "margin_rel": 0.36522263075056477,
    "depth": 0
   },
   {
    "vl": "1192593/1048576",
    "vu": "1264149/1048576",
    "lam_float": 0.6406236392880607,
    "s": 0.8099795626936355,
    "tau": 0.08467796170278741,
    "res_fro": "[9.8872785701876438417e-16 +/- 4.89e-36]",
    "gamma": "[0.0093154562684336628679 +/- 1.34e-23]",
    "bound": "[0.81001578349674023783 +/- 5.75e-22]",
    "margin_rel": 0.38548587158951464,
    "depth": 0
   },
   {
    "vl": "1264149/1048576",
    "vu": "669999/524288",
    "lam_float": 0.6053343320463316,
    "s": 0.7835112361749781,
    "tau": 0.08908845206432325,
    "res_fro": "[1.0809524551820705825e-15 +/- 7.96e-36]",
    "gamma": "[0.0089743688355943636909 +/- 3.38e-23]",
    "bound": "[0.78354867868827804000 +/- 3.97e-21]",
    "margin_rel": 0.4055649986562856,
    "depth": 0
   },
   {
    "vl": "669999/524288",
    "vu": "710199/524288",
    "lam_float": 0.5705717714025393,
    "s": 0.7574378262052587,
    "tau": 0.09343302740135967,
    "res_fro": "[1.2350396230828161286e-15 +/- 1.70e-35]",
    "gamma": "[0.0086337594182896714399 +/- 2.70e-23]",
    "bound": "[0.75747655530709111200 +/- 3.72e-21]",
    "margin_rel": 0.4253444751823318,
    "depth": 0
   },
   {
    "vl": "710199/524288",
    "vu": "752811/524288",
    "lam_float": 0.5365219676425836,
    "s": 0.7318988264997897,
    "tau": 0.09768842942860301,
    "res_fro": "[1.0795184272533426227e-15 +/- 1.27e-35]",
    "gamma": "[0.0082951527916039739967 +/- 3.39e-23]",
    "bound": "[0.73193890424362461257 +/- 1.75e-21]",
    "margin_rel": 0.4447184771519865,
    "depth": 0
   },
   {
    "vl": "752811/524288",
    "vu": "1595959/1048576",
    "lam_float": 0.5033512704809158,
    "s": 0.7070189840410754,
    "tau": 0.10183385678007983,
    "res_fro": "[1.0283894844824695780e-15 +/- 6.50e-36]",
    "gamma": "[0.0079599590701010069856 +/- 3.00e-23]",
    "bound": "[0.70706046878968489561 +/- 4.12e-21]",
    "margin_rel": 0.4635923687361692,
    "depth": 0
   },
   {
    "vl": "1595959/1048576",
    "vu": "1691717/1048576",
    "lam_float": 0.4712037716520562,
    "s": 0.6829063508753833,
    "tau": 0.10585128961166357,
    "res_fro": "[1.0268433365567322482e-15 +/- 6.38e-37]",
    "gamma": "[0.0076294528378788581794 +/- 1.86e-23]",
    "bound": "[0.68294929646505041388 +/- 2.91e-21]",
    "margin_rel": 0.4818841802636756,
    "depth": 0
   },
   {
    "vl": "1691717/1048576",
    "vu": "448305/262144",
    "lam_float": 0.44019894112416613,
    "s": 0.6596505110382589,
    "tau": 0.10972578495704638,
    "res_fro": "[1.1118043740064873545e-15 +/- 3.87e-36]",
    "gamma": "[0.0073047535764442007667 +/- 1.67e-23]",
    "bound": "[0.65969496604132965175 +/- 1.78e-21]",
    "margin_rel": 0.4995259532800155,
    "depth": 0
   },
   {
    "vl": "448305/262144",
    "vu": "1900813/1048576",
    "lam_float": 0.4104329203623762,
    "s": 0.6373235504147529,
    "tau": 0.11344531502618832,
    "res_fro": "[1.1989770375342872766e-15 +/- 4.88e-36]",
    "gamma": "[0.0069868345044286785718 +/- 4.70e-23]",
    "bound": "[0.63736955740042217619 +/- 3.90e-21]",
    "margin_rel": 0.5164630047694947,
    "depth": 0
   },
   {
    "vl": "1900813/1048576",
    "vu": "1007431/524288",
    "lam_float": 0.381977529679705,
    "s": 0.6159793119290369,
    "tau": 0.11700089112466594,
    "res_fro": "[9.4858998941744837514e-16 +/- 2.12e-36]",
    "gamma": "[0.0066765094911048133747 +/- 3.45e-23]",
    "bound": "[0.61602690689085559309 +/- 4.16e-21]",
    "margin_rel": 0.5326544920751353,
    "depth": 0
   },
   {
    "vl": "1007431/524288",
    "vu": "2135753/1048576",
    "lam_float": 0.3548820429756737,
    "s": 0.595654726368891,
    "tau": 0.12038634169660867,
    "res_fro": "[6.0966734486222149122e-16 +/- 4.35e-36]",
    "gamma": "[0.0063744435818046194707 +/- 6.01e-24]",
    "bound": "[0.59570393824299746188 +/- 1.22e-21]",
    "margin_rel": 0.5480724032069896,
    "depth": 0
   },
   {
    "vl": "2135753/1048576",
    "vu": "1131949/524288",
    "lam_float": 0.32917572355019886,
    "s": 0.5763717140494428,
    "tau": 0.12359799524962195,
    "res_fro": "[6.3537540729806094463e-16 +/- 2.77e-36]",
    "gamma": "[0.0060811678793042374913 +/- 3.43e-23]",
    "bound": "[0.57642256431049681821 +/- 2.76e-21]",
    "margin_rel": 0.5627001140961997,
    "depth": 0
   },
   {
    "vl": "1131949/524288",
    "vu": "599933/262144",
    "lam_float": 0.3048687464055667,
    "s": 0.5581378760819511,
    "tau": 0.1266345648381922,
    "res_fro": "[6.5525316699814555008e-16 +/- 3.99e-36]",
    "gamma": "[0.0057970793633735261349 +/- 3.74e-23]",
    "bound": "[0.55819037854521669419 +/- 8.70e-22]",
    "margin_rel": 0.5765318640112485,
    "depth": 0
   },
   {
    "vl": "599933/262144",
    "vu": "635929/262144",
    "lam_float": 0.2819557803881395,
    "s": 0.5409491807759723,
    "tau": 0.1294967001939164,
    "res_fro": "[6.2493493113328138835e-16 +/- 4.93e-38]",
    "gamma": "[0.0055224651923817083611 +/- 7.45e-24]",
    "bound": "[0.54100334145693029018 +/- 4.75e-21]",
    "margin_rel": 0.5895707174897246,
    "depth": 0
   },
   {
    "vl": "635929/262144",
    "vu": "2696339/1048576",
    "lam_float": 0.26041801221459815,
    "s": 0.5247914812456468,
    "tau": 0.13218673451552432,
    "res_fro": "[6.8487014424274255950e-16 +/- 9.53e-37]",
    "gamma": "[0.0052575118106614866612 +/- 3.20e-23]",
    "bound": "[0.52484729837225041371 +/- 7.45e-22]",
    "margin_rel": 0.6018274128986533,
    "depth": 0
   },
   {
    "vl": "2696339/1048576",
    "vu": "357265/131072",
    "lam_float": 0.2402254527983093,
    "s": 0.5096422447309357,
    "tau": 0.13470839596631318,
    "res_fro": "[6.6583854958024569307e-16 +/- 1.02e-36]",
    "gamma": "[0.0050023172899584697032 +/- 7.99e-24]",
    "bound": "[0.50969970888545958240 +/- 3.34e-21]",
    "margin_rel": 0.6133190503959027,
    "depth": 0
   },
   {
    "vl": "357265/131072",
    "vu": "3029607/1048576",
    "lam_float": 0.22133909718480732,
    "s": 0.4954721720708132,
    "tau": 0.13706653744300293,
    "res_fro": "[6.9565427643038396052e-16 +/- 4.86e-36]",
    "gamma": "[0.0047569034588875878504 +/- 1.30e-23]",
    "bound": "[0.49553126645529037386 +/- 1.89e-21]",
    "margin_rel": 0.6240678632317759,
    "depth": 0
   },
   {
    "vl": "3029607/1048576",
    "vu": "3211383/1048576",
    "lam_float": 0.20371333725342589,
    "s": 0.48224700684673916,
    "tau": 0.13926683479665664,
    "res_fro": "[5.8900556400365674941e-16 +/- 3.60e-36]",
    "gamma": "[0.0045212312886716792809 +/- 4.75e-23]",
    "bound": "[0.48230770762069389459 +/- 3.74e-21]",
    "margin_rel": 0.6340998451971737,
    "depth": 0
   },
   {
    "vl": "3211383/1048576",
    "vu": "1702033/524288",
    "lam_float": 0.18729715035149458,
    "s": 0.4699284261432514,
    "tau": 0.14131563789587842,
    "res_fro": "[5.6948644671030605673e-16 +/- 6.23e-37]",
    "gamma": "[0.0042952048129181561725 +/- 2.93e-23]",
    "bound": "[0.46999070290782634958 +/- 1.50e-21]",
    "margin_rel": 0.6434440747417898,
    "depth": 0
   },
   {
    "vl": "1702033/524288",
    "vu": "1804155/524288",
    "lam_float": 0.17203592648005073,
    "s": 0.45847541038256634,
    "tau": 0.1432197419512578,
    "res_fro": "[5.4216891010752578811e-16 +/- 2.89e-36]",
    "gamma": "[0.0040786836221530369118 +/- 4.69e-23]",
    "bound": "[0.45853922672336581294 +/- 3.93e-21]",
    "margin_rel": 0.6521316757118955,
    "depth": 0
   },
   {
    "vl": "1804155/524288",
    "vu": "3824809/1048576",
    "lam_float": 0.157872864750299,
    "s": 0.4478452900342905,
    "tau": 0.14498621264199577,
    "res_fro": "[6.3738120857870079556e-16 +/- 4.09e-37]",
    "gamma": "[0.0038714918521095451353 +/- 4.33e-24]",
    "bound": "[0.44791060412058867945 +/- 6.05e-22]",
    "margin_rel": 0.6601950232268712,
    "depth": 0
   },
   {
    "vl": "3824809/1048576",
    "vu": "4054297/1048576",
    "lam_float": 0.14474987325136385,
    "s": 0.43799441966582087,
    "tau": 0.1466222732072285,
    "res_fro": "[6.2646351110723958725e-16 +/- 4.90e-37]",
    "gamma": "[0.0036734230426899079903 +/- 4.34e-23]",
    "bound": "[0.43806118491899740314 +/- 2.56e-21]",
    "margin_rel": 0.667667232261968,
    "depth": 0
   },
   {
    "vl": "4054297/1048576",
    "vu": "4",
    "lam_float": 0.13196438122253473,
    "s": 0.42839522318195233,
    "tau": 0.1482154209797088,
    "res_fro": "[5.6025907706911124262e-16 +/- 4.37e-36]",
    "gamma": "[0.0034842483832533098244 +/- 4.22e-23]",
    "bound": "[0.42846346653988465430 +/- 3.09e-21]",
    "margin_rel": 0.6749484898184679,
    "depth": 0
   }
  ],
  "ok": true
 },
 "region3": {
  "v_b": "4",
  "bound": "[1.0843472451248274573 +/- 3.48e-20]",
  "ok": true
 },
 "PASS": true,
 "runtime_s": 2.1,
 "log": [
  "q0 = [1.3181402119947075692 +/- 4.48e-20] (float top eig np.float64(1.3181402119947077)); rho0 <= [1.5595452644808465980e-5 +/- 4.18e-25]",
  "g2 <= [0.010962989933946049098 +/- 1.45e-23] (deflated float top 5.348e-04, s=0.002534847264426661, beta<=[0.0033649882893226075277 +/- 1.33e-23], gamma<=[0.0096194974669486926109 +/- 4.99e-23])",
  "Region I: rho<=[2.9652260833989187249 +/- 2.12e-20] r~>=[1.1245178871216011787 +/- 4.63e-20] delta<=[1.6872464015908541501e-5 +/- 2.10e-25] r>=[1.1244178257808188154 +/- 5.82e-21] crit=[0.71189344548269227981 +/- 1.92e-21] -> True",
  "Region II: 48 cells, ok=True, worst rel margin 3.9562e-02 at [1/4,277873/1048576]",
  "Region III: v >= 4: sup spec G(v) <= 3 S(v_b) = [1.0843472451248274573 +/- 3.48e-20] < q0 -> True"
 ]
}

==> anc/certificates/receipt-rational.json <==
{
  "schema": "kay-independent-rational-v1",
  "status": "PASS",
  "started_utc": "2026-11-09T20:30:44.108271+00:00",
  "verify_py_sha256": "7242083ff94a7c1f939a39ea6df55f18b4398ae220fd7b87b9c28646356f8036",
  "derivation_md_sha256": "78afce7d0c255b425c09c59d987a4648cc1a5aa29231ec4505ca4d52107b8a7f",
  "independence": "No kayproof file, result, trial vector, factor, or receipt read.",
  "arithmetic": "Exact python-flint fmpq/fmpq_mat. Floats propose objects only.",
  "python_version": "3.12.11 (main, Oct  7 2025, 15:33:03) [MSC v.1944 64 bit (AMD64)]",
  "python_executable": "D:\\dev\\scratch\\grandchallenge\\venv\\Scripts\\python.exe",
  "python_flint_version": "0.9.0",
  "flint_version": "3.6.0",
  "numpy_version": "2.5.4",
  "platform": "Windows-11-10.0.26200-SP0",
  "parameters": {
    "N": 40,
    "v_a": "1/8",
    "v_b": "5",
    "geometric_v_ratio": "5/4",
    "S_finite_sum_terms": 96,
    "Q_lower_bound_for_g": "659/500",
    "factor_bits": 42,
    "sqrt_enclosure_bits": 60
  },
  "lemma_audit": {
    "L1": "independently derived; see FINDINGS.md",
    "L2": "independently derived; see FINDINGS.md",
    "L3": "independently derived; see FINDINGS.md",
    "L4": "independently derived; see FINDINGS.md",
    "L5": "independently derived; see FINDINGS.md",
    "L6": "independently derived; see FINDINGS.md",
    "L7": "independently derived; see FINDINGS.md",
    "L8": "independently derived; see FINDINGS.md"
  },
  "lemma_issues": [],
  "scope_exclusions": [
    "crossing uniqueness",
    "thermodynamic transition existence"
  ],
  "off_block_squared_upper": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
  "trial": {
    "definition": "u_n=z_n/sqrt(w_n*d), d=sum z_n^2/w_n; zero on tail",
    "z_integers": [
      15753233441,
      10802353327,
      5545552506,
      3032938181,
      1831673772,
      1205346921,
      847718952,
      627088584,
      482216507,
      382232667,
      310409538,
      257105128,
      216464083,
      184770581,
      159576802,
      139217882,
      122529848,
      108679178,
      97056317,
      87207150,
      78787741,
      71533727,
      65239196,
      59741822,
      54912243,
      50646328,
      46859489,
      43482435,
      40457955,
      37738469,
      35284131,
      33061345,
      31041589,
      29200457,
      27516840,
      25972131,
      24549188,
      23230082,
      21987150,
      20704905
    ],
    "proposal_dyadic_bits": 34,
    "d": "149574775247846460305358536201901038147264741039723438/506779050856155982994105817275475",
    "rayleigh_q0": "26277001703254181668416818530045691249489980823949166021660712138466668938284868677007179464545085328231993637289543560382518419991430714649397514826933979/19934909892724627973408719598336875047392526858172605994195952780449499172807390163463057415688426328203470860136280015393047170338941649651754803872000000",
    "target_lower_bound_for_g": "659/500",
    "rayleigh_margin_above_target": "2790464643121999464126099437689937026630424877671321310446373834229028524728441562869790667739427659819043629926500094482249484705620408384683323637979/19934909892724627973408719598336875047392526858172605994195952780449499172807390163463057415688426328203470860136280015393047170338941649651754803872000000",
    "residual_head_squared": "7674248721293550819378084800254641756846566930448702677616545793497980585277355003354112085779810828460752909702995112060634300730128810870126170046090738108919956601480792107960251946795319414505535792519373988038311083767522117260366369370881311549470340761185777/3498852112338894684525234025738462764566910726197801432988945496967255842057186899717889552086755425066933445413705871031456009137610595363375945245486824212029686080934431426785329818166522135001891818107063481636756132863285483796705109454894229891181406356363604909203456000000000000",
    "residual_tail_squared_upper": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
    "residual_squared_upper": "44058337158221119817281166422869168930497001503500992575397956069296195227328110737078335441825348681969761467309722608765892304637089104979077157779472151597409081330292329729637404503652386371276075462122916797501352097978158906278672175162151764869380456596292716556481207531338479/94469007033150156482181318694938494643306589607340638690701528418115907735544046292383017906342396476807203026170058517849312246715486074811150521628144253724801524185229648523203905090496097645051079088890714004192415587308708062511037955282144207061897971621817332548493312000000000000",
    "note": "Floating eigensolver output is not an inequality certificate."
  },
  "small_region": {
    "interval": {
      "v_lower": "0",
      "lower_open": true,
      "v_upper": "1/8"
    },
    "deflation_t": "2",
    "deflated_head_certificate": {
      "method": "rational congruence / exact dyadic Gram / weighted Schur",
      "s": "1/8",
      "tau": "1/64",
      "epsilon": "176416703076292249375719324036066345082206416810536760033703396079896393286603292885543/94326168191438028916771736192071269909486342863661236376471050361475159402747780387986745589760000",
      "strict_finite_spectral_margin_below_s": "1473846377814802498748266128625394268299657762162500401571823401864345969588037675275689606954457/94326168191438028916771736192071269909486342863661236376471050361475159402747780387986745589760000",
      "factor_denominator": 4398046511104,
      "factor_lower_triangle_integers": [
        [
          3911547848211
        ],
        [
          -479025927895,
          7612405725127
        ],
        [
          1141644071049,
          -1596471838169,
          7638077302818
        ],
        [
          742495628399,
          -126037195504,
          -2451461494971,
          7854862885471
        ],
        [
          460026578235,
          16723253244,
          -575741801443,
          -2631205971203,
          8176074337121
        ],
        [
          301107617100,
          32472670819,
          -244462365465,
          -689268089500,
          -2610088089659,
          8513752017984
        ],
        [
          209207478795,
          29497280918,
          -133973014257,
          -316451185001,
          -709210320981,
          -2526398899743,
          8839101440192
        ],
        [
          152838387338,
          24302304992,
          -84709795395,
          -183017433215,
          -334392516219,
          -695057374559,
          -2428632297444,
          9144774131366
        ],
        [
          116233473893,
          19739233801,
          -58631947633,
          -120166252868,
          -197080994422,
          -331100062174,
          -669200931407,
          -2334143883232,
          9430910184313
        ],
        [
          91270442865,
          16135424408,
          -43163062386,
          -85469538158,
          -131191186734,
          -196669565066,
          -319556978655,
          -640968173965,
          -2248246937792,
          9699897481191
        ],
        [
          73538650141,
          13347449821,
          -33215919788,
          -64213519344,
          -94284940300,
          -131702037975,
          -190235902895,
          -305595223104,
          -614038032908,
          -2171663796196,
          9954432922071
        ],
        [
          60510477107,
          11183718970,
          -26424683305,
          -50196925092,
          -71415539288,
          -95099592152,
          -127633719172,
          -181773314766,
          -291743139779,
          -589603940444,
          -2103552062752,
          10196894428667
        ],
        [
          50664629731,
          9486142599,
          -21569862797,
          -40434403780,
          -56196687074,
          -72310983435,
          -92309829673,
          -121896684166,
          -173113815590,
          -278962938504,
          -567824639137,
          -2042693676828,
          10429212053709
        ],
        [
          43045210855,
          8136811676,
          -17971062906,
          -33341961403,
          -45517509936,
          -57087196699,
          -70288672343,
          -88135665218,
          -115879962648,
          -165011857996,
          -267508713248,
          -548476625581,
          -1987921641748,
          10652906964024
        ],
        [
          37028703972,
          7050057593,
          -15224062393,
          -28014135823,
          -37710778468,
          -46370163190,
          -55561704079,
          -67101283212,
          -83668754279,
          -110185052506,
          -157708877313,
          -257341224287,
          -531232437923,
          -1938242995653,
          10869171001539
        ],
        [
          32194991196,
          6163744262,
          -13076156738,
          -23901884369,
          -31815305685,
          -38514303922,
          -45185018341,
          -53041472800,
          -63631454575,
          -79399192876,
          -105024423385,
          -151220154234,
          -248318658263,
          -515769655411,
          -1892849581273,
          11078943182974
        ],
        [
          28252901135,
          5432458287,
          -11362565159,
          -20655957184,
          -27244022666,
          -32567589284,
          -37572680690,
          -43139401462,
          -50256509088,
          -60286642032,
          -75511381141,
          -100431762583,
          -145473278541,
          -240278756685,
          -501806861803,
          -1851093405375,
          11282971623575
        ],
        [
          24995584880,
          4822628182,
          -9971971785,
          -18045212981,
          -23621167386,
          -27946795463,
          -31806253225,
          -35878167960,
          -40848271983,
          -47551506588,
          -57227262415,
          -72044842939,
          -96367087253,
          -140371072448,
          -233070685751,
          -489110071139,
          -1812455468427,
          11481860494610
        ],
        [
          22272871212,
          4309122219,
          -8826883205,
          -15911493141,
          -20696716313,
          -24277658877,
          -27322614194,
          -30379604018,
          -33956685740,
          -38607555773,
          -45067006748,
          -54493788360,
          -68976850666,
          -92766319957,
          -135817932894,
          -226564824014,
          -477488485048,
          -1776517691652,
          11676104722964
        ],
        [
          19973620471,
          3872885399,
          -7871939487,
          -14143459978,
          -18298789490,
          -21310599567,
          -23760146212,
          -26105453026,
          -28743103212,
          -32065472885,
          -36541382115,
          -42842444320,
          -52073505612,
          -66262499483,
          -89563051175,
          -131729296730,
          -220653515905,
          -466787365522,
          -1742940236531,
          11866115444124
        ],
        [
          18014161901,
          3499291252,
          -7066695143,
          -12660793889,
          -16305890729,
          -18873711124,
          -20877564259,
          -22710181257,
          -24693960506,
          -27122733403,
          -30315028279,
          -34687360477,
          -40871283110,
          -49933618576,
          -63852903894,
          -86697023547,
          -128033756126,
          -215248591843,
          -456880985301,
          -1711443975764,
          12052238714768
        ],
        [
          16330531235,
          3176979578,
          -6381015175,
          -11404304515,
          -14630050218,
          -16845272529,
          -18508597896,
          -19963316906,
          -21479861543,
          -23288459690,
          -25617571485,
          -28740872578,
          -33042938232,
          -39128864180,
          -48036678309,
          -61702674331,
          -84116594985,
          -124672254680,
          -210278103626,
          -447666601993,
          -1681797182388,
          12234769373400
        ],
        [
          14873152495,
          2897029842,
          -5792054132,
          -10329549166,
          -13206225731,
          -15137018157,
          -16535471910,
          -17706099765,
          -18881282335,
          -20248149523,
          -21978362210,
          -24261020561,
          -27343103251,
          -31589182271,
          -37585658771,
          -46347166165,
          -59772387475,
          -81778664871,
          -121596338952,
          -205683222623,
          -439059608317,
          -1653805466850,
          12413961413333
        ],
        [
          13603117245,
          2652363575,
          -5282224490,
          -9402602146,
          -11985434353,
          -13683598331,
          -14872755028,
          -15826117320,
          -16747127072,
          -17792423393,
          -19096199664,
          -20795029213,
          -23054978256,
          -26106961756,
          -30302296531,
          -36213091689,
          -44833851370,
          -58028861619,
          -79647673184,
          -118766293147,
          -201415601408,
          -430989733254,
          -1627304149527,
          12590035836793
        ],
        [
          12489545457,
          2437311268,
          -4837798562,
          -8597181763,
          -10930181675,
          -12435737366,
          -13457179033,
          -14241859743,
          -14970494817,
          -15777312621,
          -16770777101,
          -18053450041,
          -19741595511,
          -21987815037,
          -25012944666,
          -29158804085,
          -34985747793,
          -43470240090,
          -56444570863,
          -77694380248,
          -116149465817,
          -197435237192,
          -423398099415,
          -1602152441451,
          12763186674849
        ],
        [
          11507670539,
          2247289313,
          -4447928560,
          -7892657919,
          -10011347789,
          -11355673431,
          -12241026491,
          -12892986123,
          -13473931826,
          -14101057749,
          -14864508123,
          -15843991566,
          -17123888088,
          -18808829039,
          -21043328886,
          -24041443926,
          -28137596298,
          -33881906597,
          -42234238770,
          -54996804296,
          -75894713156,
          -113718872695,
          -193708781231,
          -416234949604,
          -1578228966140,
          12933585658225
        ],
        [
          10637440843,
          2078561113,
          -4103946075,
          -7272643273,
          -9206020613,
          -10414047294,
          -11187721776,
          -11734003863,
          -12200142619,
          -12689999630,
          -13280242688,
          -14034705173,
          -15016637546,
          -16300151454,
          -17983121931,
          -20204924989,
          -23174645007,
          -27220505823,
          -32883363471,
          -41107554853,
          -53666827646,
          -74228774598,
          -111452069310,
          -190208214473,
          -409457886384,
          -1555428279988,
          13101385884759
        ],
        [
          9862480587,
          1928056801,
          -3798853598,
          -6723979934,
          -8495959791,
          -9587734984,
          -10268822031,
          -10730055212,
          -11105961697,
          -11489699449,
          -11947727156,
          -12532512146,
          -13292865541,
          -14282831952,
          -15570706763,
          -17250275888,
          -19457373839,
          -22397112070,
          -26392231802,
          -31974993058,
          -40075065160,
          -52439143059,
          -72680028553,
          -109330256160,
          -186909812979,
          -403030501954,
          -1533658141228,
          13266724732162
        ],
        [
          9169303231,
          1793233690,
          -3526950572,
          -6235999442,
          -7866489127,
          -8858309562,
          -9461920491,
          -9854042440,
          -10158337257,
          -10459180023,
          -10815089039,
          -11270166583,
          -11863079475,
          -12634290396,
          -13632724652,
          -14923294749,
          -16597132264,
          -18787393533,
          -21695783533,
          -25640017527,
          -31144260919,
          -39124243177,
          -51300870644,
          -71234646048,
          -107337573405,
          -183793338472,
          -396921304591,
          -1512837344779,
          13429726196592
        ],
        [
          8546717210,
          1671970583,
          -3283553766,
          -5799974263,
          -7305685457,
          -8210930739,
          -8749158013,
          -9084625186,
          -9331592416,
          -9567091811,
          -9843318957,
          -10198062459,
          -10662680576,
          -11268203224,
          -12050512200,
          -13055647876,
          -14346444088,
          -16012142838,
          -18183693829,
          -21059732574,
          -24953265556,
          -30380768878,
          -38244672855,
          -50241245919,
          -69880985044,
          -105460545718,
          -180841402468,
          -391102871062,
          -1492893988832,
          13590502789534
        ],
        [
          7985365083,
          1562484015,
          -3064786422,
          -5408706251,
          -6803776405,
          -7633531067,
          -8116148498,
          -8404799214,
          -8605518457,
          -8789100288,
          -9002599583,
          -9278928272,
          -9644056091,
          -10122307967,
          -10740563404,
          -11532185329,
          -12541524693,
          -13830025685,
          -15485447585,
          -17636798199,
          -20479859361,
          -24323169682,
          -29675863062,
          -37427649279,
          -49251217052,
          -68609178585,
          -103687644482,
          -178038963948,
          -385551172061,
          -1473764073977,
          13749157091238
        ],
        [
          7477362283,
          1463261166,
          -2867417536,
          -5056214228,
          -6352687467,
          -7116211129,
          -7551191189,
          -7800870676,
          -7964022402,
          -8106068274,
          -8269805838,
          -8484299954,
          -8771461927,
          -9150749035,
          -9642689820,
          -10271924202,
          -11070399045,
          -12081404105,
          -13365353931,
          -15008743369,
          -17138794976,
          -19948588581,
          -23742392843,
          -29022308663,
          -36665856182,
          -48323124065,
          -67410808637,
          -102008941192,
          -175372929961,
          -380245030984,
          -1455390360929,
          13905783034347
        ],
        [
          7016008786,
          1373004671,
          -2688738378,
          -4737494309,
          -5945697437,
          -6650784320,
          -7044685200,
          -7261704451,
          -7394151492,
          -7502767554,
          -7626766946,
          -7792120744,
          -8017622712,
          -8319127366,
          -8712593533,
          -9216530283,
          -9854360271,
          -10657192064,
          -11667578522,
          -12945091261,
          -14575081006,
          -16683085741,
          -19459600764,
          -23204797218,
          -28414025368,
          -35953107627,
          -47450443690,
          -66278647117,
          -100415831599,
          -172831835863,
          -375165686189,
          -1437721431249,
          14060466973507
        ],
        [
          6595547330,
          1290582893,
          -2526467883,
          -4448334632,
          -5577173633,
          -6230430311,
          -6588688855,
          -6778165681,
          -6885378759,
          -6966950212,
          -7059035431,
          -7185073661,
          -7361419644,
          -7601213335,
          -7917066241,
          -8323096120,
          -8836744073,
          -9480750312,
          -10285681020,
          -11293516248,
          -12563081585,
          -14178653866,
          -16264158463,
          -19007604966,
          -22705223117,
          -27845874282,
          -35284141690,
          -46627586166,
          -65206449444,
          -98900814887,
          -170405587475,
          -370296434181,
          -1420710908862,
          14213288583624
        ],
        [
          6210942155,
          1214978165,
          -2378681634,
          -4185171599,
          -5242366758,
          -5849428605,
          -6176584248,
          -6342699610,
          -6429072553,
          -6488668994,
          -6555000449,
          -6649401201,
          -6786285094,
          -6976712592,
          -7230802984,
          -7559474796,
          -7975893277,
          -8496929131,
          -9144912693,
          -9950014886,
          -10953724095,
          -12214171221,
          -13814604410,
          -15877393754,
          -18588151280,
          -22239309980,
          -27313487039,
          -34654455626,
          -45849732884,
          -64188789098,
          -97457315763,
          -168085251712,
          -365622336570,
          -1404316810064,
          14364321619731
        ],
        [
          5857629326,
          1145215128,
          -2243764078,
          -3944979591,
          -4937251586,
          -5502952208,
          -5802819515,
          -5949012008,
          -6018097771,
          -6059773084,
          -6105239389,
          -6174055777,
          -6279066997,
          -6429715707,
          -6634237622,
          -6901184468,
          -7240613956,
          -7665203616,
          -8191506599,
          -8841577244,
          -9645261286,
          -10643594659,
          -11894042530,
          -13478857429,
          -15518904018,
          -18197478282,
          -21803352237,
          -26813128839,
          -34060173859,
          -45112706123,
          -63220924333,
          -96079540213,
          -165862885356,
          -361129977679,
          -1388500997052,
          14513634564162
        ],
        [
          5531107117,
          1080216362,
          -2120394891,
          -3725192523,
          -4658405366,
          -5186908176,
          -5462709927,
          -5591824209,
          -5646513101,
          -5673529604,
          -5702037377,
          -5750079049,
          -5829212103,
          -5947602201,
          -6112041611,
          -6329306506,
          -6607162361,
          -6955241687,
          -7385970125,
          -7915706453,
          -8566290998,
          -9367275494,
          -10359262250,
          -11599069189,
          -13167980709,
          -15185401933,
          -17832389726,
          -21394183437,
          -26341588511,
          -33497941896,
          -44412864003,
          -62298690133,
          -94762357790,
          -163731394102,
          -356807262670,
          -1373228715542,
          14661291181242
        ],
        [
          5225859618,
          1018376213,
          -2007625708,
          -3523674304,
          -4402926723,
          -4897820161,
          -5152287187,
          -5266686280,
          -5309340647,
          -5324337615,
          -5339027744,
          -5370142989,
          -5428170215,
          -5520253211,
          -5652063681,
          -5829028693,
          -6057200077,
          -6343966476,
          -6698756106,
          -7133857001,
          -7665489420,
          -8315305384,
          -9112575004,
          -10097476500,
          -11326194609,
          -12879070649,
          -14874093827,
          -17490155178,
          -21009083068,
          -25896090055,
          -32964840733,
          -43747015377,
          -61418410185,
          -93501204986,
          -161684415780,
          -352643248378,
          -1358468201209,
          14807350995483
        ],
        [
          4930726030,
          955654732,
          -1905384243,
          -3338863114,
          -4168450252,
          -4632778787,
          -4868207260,
          -4969848448,
          -5002399612,
          -5007517556,
          -5010925850,
          -5028210884,
          -5068957281,
          -5139480219,
          -5244570736,
          -5388618621,
          -5576378898,
          -5813564759,
          -6107395649,
          -6467202176,
          -6905185803,
          -7437450123,
          -8085467054,
          -8878229034,
          -9855496025,
          -11072832102,
          -12609659591,
          -14582593869,
          -17168430272,
          -20645701772,
          -25474221479,
          -32458317749,
          -43112350748,
          -60576824931,
          -92292005641,
          -159716223234,
          -348628000878,
          -1344190343057,
          14951869705952
        ],
        [
          4587754960,
          868504669,
          -1819280278,
          -3171560199,
          -3953950594,
          -4389839386,
          -4607945895,
          -4698337987,
          -4722301373,
          -4719239819,
          -4713394473,
          -4719334375,
          -4745871112,
          -4798637494,
          -4881723113,
          -4998710656,
          -5153362305,
          -5350124897,
          -5594568512,
          -5893843337,
          -6257229416,
          -6696860630,
          -7228729309,
          -7874127661,
          -8661771154,
          -9631006304,
          -10836788801,
          -12357645680,
          -14308859292,
          -16865196475,
          -20302004677,
          -25073880600,
          -31976133648,
          -42506388700,
          -59771035088,
          -91131107446,
          -157821645348,
          -344752477083,
          -1330368396243,
          15094899545028
        ]
      ],
      "max_residual_row": 0
    },
    "deflated_block_certificate": {
      "target": "1/4",
      "alpha": "1/8",
      "gamma": "849843059642557649237292917250595273878060446632730725127346899332123555715809/13948892496401470839579533090743344081397247724458044706203342319613660126720000",
      "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
      "determinant_margin": "1529807659891589195229429919136021481058022349965049188248003896375120085923326552448457515246857039392439567918045350708713844030264202601309045043/66031246623287436154002651707898652499959715238850706193276689451906483990270271805641777819948843672984893117912627562306509312167725508198400000000",
      "trace": "4380991626507993915605031991778158756645907450039036039698906470522998991804191/13948892496401470839579533090743344081397247724458044706203342319613660126720000",
      "spectral_gap_at_least": "1529807659891589195229429919136021481058022349965049188248003896375120085923326552448457515246857039392439567918045350708713844030264202601309045043/20738731667703040693912105753506734657427540679315981376801167840741494005292446812125505472450286520011116720242854381405400526527455923607755520000"
    },
    "g2_upper": "1/4",
    "separation_Q_minus_g2": "267/250",
    "rho_upper": "53/16",
    "rho_derivation": "m_j<3; sum j^-4 <= 1+1/16+1/24; rho=53/16",
    "delta_squared_upper": "44058337158221119817281166422869168930497001503500992575397956069296195227328110737078335441825348681969761467309722608765892304637089104979077157779472151597409081330292329729637404503652386371276075462122916797501352097978158906278672175162151764869380456596292716556481207531338479/53876808339089932043665792227547762757013467732141654332971370075192519572473596129101543708201944819480869572261098413431676966048802294297696876290790205630299006861126691308565465519971010440144371017343440885158984918429203912546795078352870227017885155991581886560396317753344000000",
    "delta_upper": "32969537947989555/1152921504606846976",
    "trial_R_expectation_lower": "44304550715133138505849522689908290354073497160996509798828806860198830215394239640408890094307242185619248420266167280159912482881004327575338485450026183682081778327602696959629074470659416523804685399954767040866795851247896195767254576419826150371584416901539733850711219497367416034226888742861515289218052411219528682447795958855216546610948698747348092736638524617534048470241126458869130201354254857862018222238320266839/37698998699653851808166999593370175544717262849024739396497852061790702182043207584078837641358662910778185543210815458883394624965567687293999771584097683700130228532381985281372802608189444651336035191982542939782297344833401334159417953396331424850104039009360998444378549158076047680383603580994131697017186264304795469523915028714281014978189076318449472858374676372926821919218653695522160218510748066131122572500780500000",
    "r_lower": "10711333439225393199997489305453862592541650626203621189627972206446732734347493578684772071597831650690064281074558266733240327997561919286618948808566997090809971281648928583757915975235669679885597939618715423776390453756254017211562471270793144070053945644602874187959538761240480176247235671848913262490560505798724114502458439316349331325785685397652771832598748356078212032733656732639860416186758640405019620089424145722098324732099197841/10865996575744121616294472217723501755997341654140437803286540895950505951782597361227475492946387653694220151419692512896673545839564652755952190497017937076242709279361517791042780153151622908941943656180022365990643328794392234414915386505827155339829394468801010440912833709744699348472342762603036121102046648942763502914500037963140012230878719754790574028992196623071701260233756718616230825593306992539932996231367161960327851016192000000",
    "complementary_gap_lower": "130079/128000",
    "determinant_margin": "1154861851962365253154886126523622707545564960036562014245680329636720709706208586067924133022574320483651430951194993928965387451662535730200749186552997467331987673363372672847902440812970451670948696495399736530755053907726580473054261882504841392569947437200687597053993921502518698425292209425997847145137361933165494405311927213468433619866420516222472388091994772455544548943487719886052650037379257325520548830253528779927320689822955555959439/1390847561695247566885692443868608224767659731729976038820677234681664761828172462237116863097137619672860179381720641650774213867464275552761880383618295945759066787758274277253475859603407732344568787991042862846802346085682206005109169472745875883498162492006529336436842714847321516604459873613188623501061971064673728373056004859281921565552476128613193475711001167753177761309920859982877545675943295045111423517614996730921964930072576000000000",
    "normalized_spectral_gap_kappa": "1154861851962365253154886126523622707545564960036562014245680329636720709706208586067924133022574320483651430951194993928965387451662535730200749186552997467331987673363372672847902440812970451670948696495399736530755053907726580473054261882504841392569947437200687597053993921502518698425292209425997847145137361933165494405311927213468433619866420516222472388091994772455544548943487719886052650037379257325520548830253528779927320689822955555959439/1434860635454670382125963630220163110103461506281341251392965897617239329170623469308478328790168822906270591638671298918552878825259854304414742885278730231122195322913364729908569631492281295732030284731478560193249674473758255494880903503833076827589775694396372385519419573652361706902428345560338162121814247059423181924620167316839988313632044357778708622782473441244700252295414153666160410394725297563411983456958857352081683181799437563682000",
    "gap_statement": "g-sup spec G(v) >= kappa*v^2 > 0",
    "infimum_unscaled_gap_on_region": "0",
    "mu_coefficients": [
      {
        "j": 1,
        "mu_j": "3512514318524741526399240477469322124763753874395963487091858973299300172832339828833/3032054505285059297314189707412166714164909596237260495678699650380462732998266403322",
        "lower_R_contribution": "112400458192791728844775695279018307992440123980670831586939487145577605530634874522656/98541771421764427162711165490895418210359561877710966109557738637365038822443658107965"
      },
      {
        "j": 2,
        "mu_j": "766077121567448676764575018943566689406014015424885409793618473115743797862851333010/1516027252642529648657094853706083357082454798118630247839349825190231366499133201661",
        "lower_R_contribution": "12257233945079178828233200303097067030496224246798166556697895569851900765805621328160/389619003929130119704873377402463422770190883116487973694712905073889461190277232826877"
      },
      {
        "j": 3,
        "mu_j": "645728381709516485147286245091873401828646637864110860544024470655455607953815255033/3032054505285059297314189707412166714164909596237260495678699650380462732998266403322",
        "lower_R_contribution": "20663308214704527524713159842939948858516692411651547537408783060974579454522088161056/7872729522972656465476293575295690873329187766630046877029743642212871486229998716225573"
      },
      {
        "j": 4,
        "mu_j": "148538276149532009442612092835293310196939011776828759063097053076550524511070199074/1516027252642529648657094853706083357082454798118630247839349825190231366499133201661",
        "lower_R_contribution": "594153104598128037770448371341173240787756047107315036252388212306202098044280796296/1553927933958592889873522225048735441009516168071596004035333570819987150661611531702525"
      },
      {
        "j": 5,
        "mu_j": "379508537312341521771889733335290944423441469366375390689550226550262072711678786298/7580136263212648243285474268530416785412273990593151239196749125951156832495666008305",
        "lower_R_contribution": "24288546387989857393400942933458620443100254039448025004131214499216772653547442323072/303394953935086245937501107597929931836126266473490878348849883766195052220639031982407625"
      },
      {
        "j": 6,
        "mu_j": "42686996060489800265953596910209132366662779644669117249344253867146932263038143349/1516027252642529648657094853706083357082454798118630247839349825190231366499133201661",
        "lower_R_contribution": "682991936967836804255257550563346117866604474314705875989508061874350916208610293584/31449985356069277561391432740132699242675524786970984491427312123571349698024518268457445"
      },
      {
        "j": 7,
        "mu_j": "52013489075323105958704969607830107953396005142656397576366196437178813303322683277/3032054505285059297314189707412166714164909596237260495678699650380462732998266403322",
        "lower_R_contribution": "1664431650410339390678559027450563454508672164565004722443718285989722025706325864864/233033097085441159884028021247723191067215374383209011286129979679466034038681261826917293"
      },
      {
        "j": 8,
        "mu_j": "16901096681988948379744516738051825565045213916974667929500283941086903658190324879/1516027252642529648657094853706083357082454798118630247839349825190231366499133201661",
        "lower_R_contribution": "16901096681988948379744516738051825565045213916974667929500283941086903658190324879/6211163654076443970548117615633823513966817307892028125397816233804377908546948727205117"
      },
      {
        "j": 9,
        "mu_j": "11566430963210907262058351050506946305869044368071897853758258411640313193902723649/1516027252642529648657094853706083357082454798118630247839349825190231366499133201661",
        "lower_R_contribution": "740251581645498064771734467232444563575618839556601462640528538344980044409774313536/636708705701072814491249982133749418724274778387852924638809336332519320459138457699595085"
      },
      {
        "j": 10,
        "mu_j": "8252094691257318563984817028581152423252148491249410513267407262947530213643862598/1516027252642529648657094853706083357082454798118630247839349825190231366499133201661",
        "lower_R_contribution": "132033515060117097023757072457298438772034375859990568212278516207160483418301801568/242602261104120807026351603964315989217119829068933805410491955776066774424023790595801525"
      },
      {
        "j": 11,
        "mu_j": "12180890886421908718558389309698735223812223990399410681148675419252074227007452235/3032054505285059297314189707412166714164909596237260495678699650380462732998266403322",
        "lower_R_contribution": "77957701673100215798773691582071905432398233538556228359351522683213275052847694304/284147471935536689518150631335277497534607420356576748722281498385579874791566036854119569"
      },
      {
        "j": 12,
        "mu_j": "4622492619077642129060232680546200154576415037974903181031432328204790619277623114/1516027252642529648657094853706083357082454798118630247839349825190231366499133201661",
        "lower_R_contribution": "18489970476310568516240930722184800618305660151899612724125729312819162477110492456/125759008688455761945051989399480732720060872868334734949017586049005262545202596477384933"
      },
      {
        "j": 13,
        "mu_j": "89782735318849613019868168352132472122133719926186709009860195385854165674048901004/37900681316063241216427371342652083927061369952965756195983745629755784162478330041525",
        "lower_R_contribution": "5746095060406375233271562774536478215816558075275949376631052504694666603139129664256/69285212195499677560238034012476023020794859754027968826460593824624545621254248234000731325"
      },
      {
        "j": 14,
        "mu_j": "7905280956143062656890971252418584727762091958099747587244742326921540496038539181/4211186812895915690714152371405787103006818883662861799553749514417309351386481115725",
        "lower_R_contribution": "126484495298289002510255540038697355644193471329595961395915877230744647936616626896/2588637589821183854660443033464994361153806601881979462494687595259892144844026874241736125"
      },
      {
        "j": 15,
        "mu_j": "73235156698136613235387578668865784359268291001220371215903786740324745787988728/48404446125240410238093705418457323023066883720262779305215511659969073004442311675",
        "lower_R_contribution": "4687050028680743247064805034807410198993170624078103757817842351380783730431278592/156841296446157108263727176639520879492416893302488464074241931268423289575819089347126875"
      },
      {
        "j": 16,
        "mu_j": "5796457469465393135625048135559051446844619095300763648081434805505899998354919/4684301237926491313363906975979740937716150037444785094053114031609910290752481775",
        "lower_R_contribution": "5796457469465393135625048135559051446844619095300763648081434805505899998354919/307009103133702240677870463205712221057916473454131215064241093631713520455917655533500"
      },
      {
        "j": 17,
        "mu_j": "9603522444248134239903721394755360182971895709496925933133929270896705764276513/9368602475852982626727813951959481875432300074889570188106228063219820581504963550",
        "lower_R_contribution": "307312718215940295676919084632171525855100662703901629860285736668694584456848416/25040555279400703538931442139727510488106396273116078876678430120136979577286061408338575"
      },
      {
        "j": 18,
        "mu_j": "12068393708791953296039203201984596916368442691771884834317974038269003107120407/14052903713779473940091720927939222813148450112334355282159342094829730872257445325",
        "lower_R_contribution": "193094299340671252736627251231753550661895083068350157349087584612304049713926512/23604620209324241038750243367496728741577012208337679564377200438659214456938214140066525"
      },
      {
        "j": 19,
        "mu_j": "184001247100808923124569213345941757881017228695472965234987127568973127115799/253205472320350881803454431134040050687359461483501896975844001708643799500134150",
        "lower_R_contribution": "5888039907225885539986214827070136252192551318255134887519588082207140067705568/1055981395052088135894421040959035164489224984542524194997651056535817805234833216202875"
      },
      {
        "j": 20,
        "mu_j": "78546485743037245644491557534556810570938775426203070921102176921948547669822/126602736160175440901727215567020025343679730741750948487922000854321899750067075",
        "lower_R_contribution": "314185942972148982577966230138227242283755101704812283684408707687794190679288/81028916210916286563127961143281991720588619667989150805982278596787373887536679676875"
      },
      {
        "j": 21,
        "mu_j": "1648755365018893299186401144994170711842646597678692891826735674899904421107/3087871613662815631749444282122439642528773920530510938729804898885899993904075",
        "lower_R_contribution": "105520343361209171147929673279626925557929382251436345076911083193593882950848/38435432746374140301902476604541483779475217962975389019331095782535046551622649941875"
      },
      {
        "j": 22,
        "mu_j": "33238471277583553772777131026545872625871379505832541998042094412875095724/71810967759600363529056843770289294012297067919314207877437323229904651021025",
        "lower_R_contribution": "531815540441336860364434096424733962013942072093320671968673510606001531584/269163090142985995785790855786142426734890079025328142307744491364823521336073262425"
      },
      {
        "j": 23,
        "mu_j": "29003031223599926132591671614039798107579304297207307303775548501782588299/71810967759600363529056843770289294012297067919314207877437323229904651021025",
        "lower_R_contribution": "1856193998310395272485866983298547078885075475021267667441635104114085651136/1286159781846061649733733828991732167881026827299892981000283194422692456128368171825"
      },
      {
        "j": 24,
        "mu_j": "180560629740862193283571954866336398114969174825574643272702139949028564/509297643685108961198984707590704212853170694463221332464094490992231567525",
        "lower_R_contribution": "60186876580287397761190651622112132704989724941858214424234046649676188/56325772903354625563801713735993932420496412954159963263866530231285850210427375"
      },
      {
        "j": 25,
        "mu_j": "19514277421130113685864445888671697321395096652991949108144392753240787/62362976777768444228447107051922964839163758505700571322134019305171212350",
        "lower_R_contribution": "624456877476163637947662268437494314284643092895742371460620568103705184/779556698152348605494410227869990786416059219995790172955213408195673020378859375"
      },
      {
        "j": 26,
        "mu_j": "509129914124599952326941940700970327339901683474408200104098391885799/1834205199346130712601385501527146024681287014873546215356882920740329775",
        "lower_R_contribution": "8146078625993599237231071051215525237438426935590531201665574270172784/13411314063501048352438121489283663396074264176047172114253226186625332143898375"
      },
      {
        "j": 27,
        "mu_j": "154094947010865086982274912896433742670859685373944833306744065126719/622937614872270808053300736367709970646474835240072299555167784402376150",
        "lower_R_contribution": "4931038304347682783432797212685879765467509931966234665815810084055008/10593973908291323998794469720470154974614964093351661420685921378996076539135475"
      },
      {
        "j": 28,
        "mu_j": "7661830417458588273202195441714598331768388043801564896431630623758/34607645270681711558516707575983887258137490846670683308620432466798675",
        "lower_R_contribution": "4378188809976336156115540252408341903867650310743751369389503213576/12155554717228973686101849852281004576660954147493764134636532079205899808325"
      },
      {
        "j": 29,
        "mu_j": "10507687290567200826618460968456012985474567853787350805047334695153/52822195413145770273525501037028038446630907081760516628946975870376925",
        "lower_R_contribution": "672491986596300852903581501981184831070372342642390451523029420489792/2391093075882672282461880988480466736456913110461313998152132691003574948013125"
      },
      {
        "j": 30,
        "mu_j": "5538244748561537548695908634921259801179284817118520036266882963/30872118885532302906794565188210425743209180059474293763265327802675",
        "lower_R_contribution": "88611915976984600779134538158740156818868557073896320580270127408/400109606983247890440211593616374464977783195636300228888015383021423601875"
      },
      {
        "j": 31,
        "mu_j": "2546725135494828028332961288787375801720332877834490428714784383/15689109597565596559190680669418413082614501341700050928872543637425",
        "lower_R_contribution": "162990408671668993813309522482392051310101304181407387437746200512/927325297052139407734474924804248896277002913725432428717473870359451464625"
      },
      {
        "j": 32,
        "mu_j": "24855325275870637368151079091162405833051845467581671422418906/168700103199630070528932050208800140673274207975269364826586490725",
        "lower_R_contribution": "12427662637935318684075539545581202916525922733790835711209453/88448789307153247458036958196273078554434974144601826901119990741154600"
      },
      {
        "j": 33,
        "mu_j": "1740235338660016095983246232938498136479954853072147821682012/12976931015356159271456311554523087744098015998097643448198960825",
        "lower_R_contribution": "37125020558080343380975919636021293578239036865539153529216256/328316497434751998485596668348861219679644989830046358313511639061069075"
      },
      {
        "j": 34,
        "mu_j": "402867164135204668687734698808877094892867169035180746186387/3292654138224697128578467110849141666412929432353133412229587075",
        "lower_R_contribution": "6445874626163274699003755180942033518285874704562891938982192/70402427744384168729726709977694212648783008791214860320599933925979875"
      },
      {
        "j": 35,
        "mu_j": "6592602643966872159896605607755051595790333055489007207804/58947772295582813043604270526710976125039657356705713262422275",
        "lower_R_contribution": "421926569213879818233382758896323302130581315551296461299456/5661416262288835453653732556616717367994561866118278666221781758286875"
      },
      {
        "j": 36,
        "mu_j": "109194811404026185595909997270932856720390289711436935703/1067464689457234039018990814366999567656653754950405270345675",
        "lower_R_contribution": "436779245616104742383639989083731426881561158845747742812/7171809552029452466680845640911333110281772802053270577054583042875"
      },
      {
        "j": 37,
        "mu_j": "11222544623955911024024980250087728011343242247417432921/120231943713600180954954825362493101988725080466255692550350",
        "lower_R_contribution": "359121427966589152768799368002807296362983751917357853472/7210770934356660078962874561176214531049622819332562672208958917775"
      },
      {
        "j": 38,
        "mu_j": "103854893793646091245065548326768861458588655595364582/1234814557058596453050887395614794020424744069653436842409",
        "lower_R_contribution": "1661678300698337459921048773228301783337418489525833312/41196546348006035332978993619032203253799279739343363832033431633"
      },
      {
        "j": 39,
        "mu_j": "16470649655386616251836660824335804439908736735257310/230419941269307472100404825019028549265861333571693956239",
        "lower_R_contribution": "210824315588948688023509258551498296830831830211293568/6823275717426235852144950719747405041824379595330417953339995411"
      },
      {
        "j": 40,
        "mu_j": "14944594422439556594760487057659120892707899193986/373936938119616150763396340504752595368161852599308595",
        "lower_R_contribution": "14944594422439556594760487057659120892707899193986/957287910009670336358063716600679262957378546700544985914875"
      },
      {
        "j": 41,
        "mu_j": "67550629676218861410668252980566206230748685413211/6132565785161704872519699984277942564037854382628660958",
        "lower_R_contribution": "2161620149639003565141384095378118599383957933222752/554538441642160806725781831120579929857066559836165323144384415"
      },
      {
        "j": 42,
        "mu_j": "2223071264077831379496606475981662642313070298595/523511713367462611068754876706653633515426593639032033",
        "lower_R_contribution": "35569140225245302071945703615706602277009124777520/26064379739684474043206685718158024190979082218651017548454041"
      },
      {
        "j": 43,
        "mu_j": "13467041571164594770335141476608998759116123141003/6431715335657397793130417056681744640332383864708107834",
        "lower_R_contribution": "430945330277267032650724527251487960291715940512096/703646100401174926705925763912188270532535804538417123317277621"
      },
      {
        "j": 44,
        "mu_j": "1002981889755453400537741182183015572945936978619/822661263863155531679471949110455709809956075718478909",
        "lower_R_contribution": "4011927559021813602150964728732062291783747914476/12333753111774678624482141594398252781604315514989673635577045"
      },
      {
        "j": 45,
        "mu_j": "2660972693015648505714926518077807942246020702966/3365432443076545356870567064542773358313456673393777355",
        "lower_R_contribution": "4153713472024426935750129198950724592774276219264/21542217203944043742962421544314905835898394002810403693788875"
      },
      {
        "j": 46,
        "mu_j": "946654017195473272193399893451126738999890898284/1720109915350234293511623166321861938693544521956819537",
        "lower_R_contribution": "15146464275127572355094398295218027823998254372544/123228373316455598496171319101244082962166258182695209187261025"
      },
      {
        "j": 47,
        "mu_j": "1412798522021998643195232636999083229725285312011/3515007218324391817175925600744674396460721414433500793",
        "lower_R_contribution": "90419105409407913164494888767941326702418259968704/1097743056690650020138569761547163949215876151801078376920821849"
      },
      {
        "j": 48,
        "mu_j": "22713593352105527676610226744996575249039203595/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "22713593352105527676610226744996575249039203595/397005257406990518950450566109026984877461904550900981948988"
      },
      {
        "j": 49,
        "mu_j": "1724544337882948983161064063800032139588366459109/7329163987144476554962568273893150869215972310946448462",
        "lower_R_contribution": "55185418812254367461154050041601028466827726691488/1352046298893509465776896826096253129495845898386483996497332615"
      },
      {
        "j": 50,
        "mu_j": "347359165982319132473324116474059967546778872763/1869684690598080753816981702523762976840809262996542975",
        "lower_R_contribution": "5557746655717106119573185863584959480748461964208/186969637612739699182169305865940375035941451805443670339359375"
      },
      {
        "j": 51,
        "mu_j": "567798418883391556203499052811345057134103668098/3814156768820084737786642673148476472755250896512947669",
        "lower_R_contribution": "2795315292964389199771072259994314127429433442944/127033561581751822360198052476561893448674199085335415038918545"
      },
      {
        "j": 52,
        "mu_j": "117333865448192331352475760483878888266838400369/972236039111001991984830485312356747957220816758202347",
        "lower_R_contribution": "469335461792769325409903041935515553067353601476/28434630625253121521849278771142388172578336927687393782447651"
      },
      {
        "j": 53,
        "mu_j": "782932951963405677358725110295193770965707150047/7927463088135862396184002418700755021805031275105342214",
        "lower_R_contribution": "25053854462828981675479203529446200670902628801504/2001659034126302411801274435270192335137058044546409109071217451"
      },
      {
        "j": 54,
        "mu_j": "18272632007749355125719481424041061243915377583/224362162871769690458037804302851557220897111559585157",
        "lower_R_contribution": "292362112123989682011511702784656979902646041328/30524388122893189473182121511226340790569094191264725765416125"
      },
      {
        "j": 55,
        "mu_j": "555973731254037963847930253153635171485047494023/8226612638631555316794719491104557098099560757184789090",
        "lower_R_contribution": "17791159400129214843133768100916325487521519808736/2408929155595707958091246413398466705108124256504495183327298625"
      },
      {
        "j": 56,
        "mu_j": "29510188199147018691792691848395745491584791912/523511713367462611068754876706653633515426593639032033",
        "lower_R_contribution": "29510188199147018691792691848395745491584791912/5148499503139412584373167928941036958220971029339774284979985"
      },
      {
        "j": 57,
        "mu_j": "134180833705272978060137693088651232183241026985/2841920729709082745801812187836119724798030079754745322",
        "lower_R_contribution": "4293786678568735297924406178836839429863712863520/959982794771579241965454163255427704611300304637342045544649893"
      },
      {
        "j": 58,
        "mu_j": "2967615355862990919290010040971473522956655271/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "1637305023924408783056557263984261254045051184/466943505604766190783260263145579973244879025798625386950747"
      },
      {
        "j": 59,
        "mu_j": "295083997172323754859561983219282745774565863627/8824911739622941158016153635912161250688619721343682842",
        "lower_R_contribution": "9442687909514360155505983463017047864786107636064/3421923882707656634319158405125330414390432943710330920792625285"
      },
      {
        "j": 60,
        "mu_j": "10557473085121844275473359920208882501273408234/373936938119616150763396340504752595368161852599308595",
        "lower_R_contribution": "42229892340487377101893439680835530005093632936/19384975007931978169208388055942988113219468275164992409233875"
      },
      {
        "j": 61,
        "mu_j": "217810234801752341355634117662907543370421339267/9124061290118634078626870708315963326983149203423129718",
        "lower_R_contribution": "6969927513656074923380291765213041387853482856544/4042586636027629580593876090249759413441440045745038882262531155"
      },
      {
        "j": 62,
        "mu_j": "1510736499745963900104461751120769866355965912/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "779734967610820077473270581223623156828885632/570368030973316360686622560512137859379072261843729436219913"
      },
      {
        "j": 63,
        "mu_j": "53701824700848550795615938259499076600074552981/3141070280204775666412529260239921801092559561834192198",
        "lower_R_contribution": "1718458390427153625459710024303970451202385695392/1583403277368367965153168662797703786945961409552486241125561827"
      },
      {
        "j": 64,
        "mu_j": "1081686154409707558157539240860797217291190218/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "14617380464996048083209989741362124557989057/16955796522095874740215443663847501684373931044263048931680"
      },
      {
        "j": 65,
        "mu_j": "23766090476173166899704183146289615661486337535/1944472078222003983969660970624713495914441633516404694",
        "lower_R_contribution": "152102979047508268158106772136253540233512560224/222145089643847671941313175109809857568701493831038298542319215"
      },
      {
        "j": 66,
        "mu_j": "8481317033764046854332241023463133983175894025/822661263863155531679471949110455709809956075718478909",
        "lower_R_contribution": "695902936103716664970850545514923814004175920/1280807080337393889360491633873712267793089283978629842774463"
      },
      {
        "j": 67,
        "mu_j": "86916590559448657389563849464136502881875101309/10021509941605712840459021925527369555866737649661470346",
        "lower_R_contribution": "2781330897902357036466043182852368092220003241888/6462251595231052853681460693889272253604548631007339400535243309"
      },
      {
        "j": 68,
        "mu_j": "543678665178129649618840640146995544957588266/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "127924391806618741086786032975763657637079592/376250037231436472348788557587846893972590228187117398106951"
      },
      {
        "j": 69,
        "mu_j": "10430865479287687691361310971673171686639717200/1720109915350234293511623166321861938693544521956819537",
        "lower_R_contribution": "133515078134882402449424780437416597588988380160/499072864570818428293125990150564821400600815648548338103953237"
      },
      {
        "j": 70,
        "mu_j": "1879675329736639546870765332421791448607336283/373936938119616150763396340504752595368161852599308595",
        "lower_R_contribution": "567449156146910051885514062617899305239950576/2710416456995866735982094779789110855821931760241883471853375"
      },
      {
        "j": 71,
        "mu_j": "43891019660965322923784962192543184404572267927/10619809042597098681680456070334973708455796613820364098",
        "lower_R_contribution": "48431469970720356329693751384875237963665950816/297785419197009107902328433468732226207811543437118283262725125"
      },
      {
        "j": 72,
        "mu_j": "251438278587547196040239077798813976022430635/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "27937586509727466226693230866534886224714515/223314615933321397773289225794561543300232742945713453901967"
      },
      {
        "j": 73,
        "mu_j": "14722021189253559766420028790597177013435577433/5459479296546395801145586571369387892375163047949905487",
        "lower_R_contribution": "942209356112227825050881842598219328859876955712/9922564056626612296851732691397979780437802796842344729657435711"
      },
      {
        "j": 74,
        "mu_j": "158689917294803882131795184060592542860885866/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "2366298859941157608675417469682647423834272/33440806439099152746619771334999519851179346316103568342255"
      },
      {
        "j": 75,
        "mu_j": "3038993174288452544985633350103183610567015167/1869684690598080753816981702523762976840809262996542975",
        "lower_R_contribution": "64831854384820320959693511468867917025429656896/1262040671812499380227876056044232241423127829040034626643078125"
      },
      {
        "j": 76,
        "mu_j": "89487703158207301139345788782299330663503200/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "221641370051287433162466349925199580590720/6179756626752400430746040602449642341573316408426693702689"
      },
      {
        "j": 77,
        "mu_j": "679797305204537795779669900812811505830148220/822661263863155531679471949110455709809956075718478909",
        "lower_R_contribution": "196864377977784701040266396615474825217780480/8374768173624462585961470632835706398246365176729157112158537"
      },
      {
        "j": 78,
        "mu_j": "37926522053548470830441340594753121490118750/74787387623923230152679268100950519073632370519861719",
        "lower_R_contribution": "9730831013883284958340332090826797900000/710255820264398916759995009154727079642286622827126745343"
      },
      {
        "j": 79,
        "mu_j": "2750033896145371369679383094748502178581138125/11816407244579870364123324359950182013633914542138151602",
        "lower_R_contribution": "270772568235851950245354643175237137583373600/45317038433448415644162358574560963314486350674024043448996389"
      }
    ]
  },
  "middle_cells": [
    {
      "index": 0,
      "v_lower": "1/8",
      "v_upper": "5/32",
      "t_lower": "1/64",
      "t_upper": "25/1024",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "21966567/16777216",
        "tau": "2332867/1073741824",
        "epsilon": "1762246543902114619854969065934513961821390239679298944295762571745979206223987451568381143247508989347134097/1011140819423691379884092446347113403431293919668599832799866244003882334913390604857144343972133455421283388254805032960",
        "strict_finite_spectral_margin_below_s": "2196856819181042555653406738911113053376275176718795269704682698064668543399254067450999576122587386770637266738185583/1011140819423691379884092446347113403431293919668599832799866244003882334913390604857144343972133455421283388254805032960",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2497693117110
          ],
          [
            -9553663147227,
            4494086388614
          ],
          [
            -2787517784273,
            -10432372595248,
            7511126792310
          ],
          [
            -1342528042386,
            -4097868990233,
            -8796964478098,
            11500998473225
          ],
          [
            -793122110354,
            -2282947972763,
            -4159018943783,
            -5769424411656,
            14998910453393
          ],
          [
            -524602686157,
            -1471767253309,
            -2564728111660,
            -2986946463649,
            -3394538966490,
            17439044158537
          ],
          [
            -373021291775,
            -1032269144252,
            -1764757894309,
            -1964549635027,
            -1753672377324,
            -2135525745183,
            19221249321451
          ],
          [
            -278970675783,
            -765675809259,
            -1295688182010,
            -1415344220726,
            -1186989967290,
            -1019809655270,
            -1527729418828,
            20676721286663
          ],
          [
            -216564552374,
            -591223202406,
            -994317239448,
            -1075385971913,
            -878958949367,
            -686611256764,
            -648708843702,
            -1217738101968,
            21958078264272
          ],
          [
            -173020462639,
            -470612720840,
            -788275980490,
            -847469123379,
            -683475225699,
            -513230514953,
            -422552619399,
            -459137609821,
            -1042994191937,
            23132357324501
          ],
          [
            -141424592863,
            -383656965005,
            -640819643835,
            -686254809075,
            -549075982875,
            -403968375391,
            -313617593274,
            -284513898311,
            -355813553903,
            -933852225747,
            24231737945251
          ],
          [
            -117767805379,
            -318853636861,
            -531493338699,
            -567635481636,
            -451828158269,
            -328425937801,
            -247269298558,
            -206965830465,
            -208662401657,
            -295072051521,
            -859257689109,
            25273657718505
          ],
          [
            -99593681154,
            -269243101151,
            -448111661778,
            -477642007063,
            -378838617826,
            -273225469896,
            -202001797866,
            -161973532380,
            -147573795228,
            -164280747634,
            -256668314509,
            -804389813510,
            26268732304444
          ],
          [
            -85328292866,
            -230407313871,
            -383023710314,
            -407660694929,
            -322497116071,
            -231339934492,
            -169034417446,
            -132098809016,
            -113851109114,
            -112607960325,
            -136660633887,
            -230736933632,
            -761652098636,
            27224084328023
          ],
          [
            -73925032156,
            -199429197543,
            -331218491441,
            -352120117850,
            -278018143407,
            -198657483126,
            -143982649757,
            -110655882153,
            -92196991240,
            -85280527391,
            -90853746200,
            -118468588021,
            -212188698113,
            -726878769312,
            28144865109926
          ],
          [
            -64665806984,
            -174318372051,
            -289297791205,
            -307276043010,
            -242246997056,
            -172592124435,
            -124361265841,
            -94479197289,
            -76988493263,
            -68305595749,
            -67428946532,
            -76611718215,
            -105859576176,
            -198249882072,
            -697639659802,
            29035012786498
          ],
          [
            -57044551268,
            -153678326969,
            -254888668090,
            -270531572106,
            -213025566283,
            -151431006759,
            -108636501428,
            -81846860666,
            -65672411419,
            -56670285855,
            -53293941305,
            -55736284530,
            -66848772378,
            -96715201192,
            -187330337659,
            -672435677613,
            29897662242248
          ],
          [
            -50696257056,
            -136505407938,
            -226292176210,
            -240037099621,
            -188832352837,
            -133994071793,
            -95802948415,
            -71727912589,
            -56911253034,
            -48162528300,
            -43829674356,
            -43432474780,
            -47744752249,
            -59874365175,
            -89813674408,
            -178475678996,
            -650294657889,
            30735383993825
          ],
          [
            -45352265863,
            -122063062043,
            -202265330565,
            -214444976047,
            -168567355169,
            -119442574559,
            -85171325576,
            -63460952088,
            -49929257331,
            -41656327575,
            -37034950610,
            -35361964860,
            -36689321652,
            -42070115911,
            -54704876862,
            -84420493971,
            -171088837312,
            -630557489727,
            31550332921878
          ],
          [
            -40811268584,
            -109800731849,
            -181881367623,
            -192753721209,
            -151418078886,
            -107164954668,
            -76252397081,
            -56599265686,
            -44241387595,
            -36515926160,
            -31911265360,
            -29666873071,
            -29560188865,
            -31909701225,
            -37900085683,
            -50745271483,
            -80077274076,
            -164781975325,
            -612759429665,
            32344346298665
          ],
          [
            -36920005713,
            -99300133528,
            -164437659499,
            -174206111550,
            -136773163019,
            -96705651298,
            -68689140051,
            -50828967865,
            -39526628017,
            -32353253100,
            -27906147499,
            -25432511493,
            -24604954375,
            -25446580835,
            -28410741057,
            -34739895098,
            -47622736147,
            -76488115065,
            -159294413421,
            -596561326476,
            33119011568757
          ],
          [
            -33560127718,
            -90238826843,
            -149393531841,
            -158220765680,
            -124165058997,
            -87719039123,
            -62214999347,
            -45922496030,
            -35562930770,
            -28916736355,
            -24688875359,
            -22160002542,
            -20968463743,
            -21011028524,
            -22439000991,
            -25773797636,
            -32277901546,
            -45096188409,
            -73456059767,
            -154445405872,
            -581708163955,
            33875715115553
          ],
          [
            -30639065855,
            -82364989098,
            -136327357473,
            -144345163857,
            -113231026298,
            -79938695362,
            -56627107306,
            -41710631076,
            -32191233360,
            -26035377718,
            -22048893723,
            -19555050099,
            -18188917925,
            -17793014678,
            -18383074751,
            -20178452082,
            -23733750987,
            -30311793744,
            -43005208259,
            -70846294537,
            -150106028432,
            -568003153187,
            34615678513513
          ],
          [
            -28083572594,
            -75479617047,
            -124906374254,
            -132222731210,
            -103686005753,
            -73156357786,
            -51768509103,
            -38064865111,
            -29294319164,
            -23588447651,
            -19845397297,
            -17432961220,
            -15996761840,
            -15358082181,
            -15468961944,
            -16409864373,
            -18436430391,
            -22117736154,
            -28706608562,
            -41240238448,
            -68564151506,
            -146181915537,
            -555290999073,
            35339986210962
          ],
          [
            -25835075049,
            -69423755812,
            -114865082831,
            -121569356748,
            -95303386247,
            -67207193076,
            -47516025335,
            -34885858911,
            -26783768623,
            -21488030199,
            -17980394680,
            -15671901625,
            -14224652910,
            -13454535037,
            -13283478622,
            -13723979782,
            -14892375228,
            -17063300940,
            -20810038588,
            -27370058743,
            -39724659518,
            -66541573704,
            -142602354388,
            -543446761090,
            36049607142397
          ],
          [
            -23846282151,
            -64069193728,
            -105989541433,
            -112156370509,
            -87901131749,
            -61959280373,
            -43771761601,
            -32095642586,
            -24591566984,
            -19668446627,
            -16383417001,
            -14188152742,
            -12763383475,
            -11927357460,
            -11588523935,
            -11724900469,
            -12383187501,
            -13699747227,
            -15958537365,
            -19731334190,
            -26237600830,
            -38403706041,
            -64728565002,
            -139313212775,
            -532368230436,
            36745411914687
          ],
          [
            -22078673222,
            -59311587438,
            -98105784435,
            -103798020841,
            -81331619186,
            -57305973731,
            -40457044500,
            -29632202624,
            -22664517566,
            -18079568208,
            -15002385072,
            -12922204417,
            -11538689462,
            -10676210284,
            -10238302067,
            -10185348792,
            -10527504274,
            -11331165799,
            -12743757499,
            -15053025293,
            -18826054558,
            -25263153214,
            -37237438524,
            -63087657020,
            -136272241121,
            -521970580243,
            37428186686138
          ],
          [
            -20500615582,
            -55065317435,
            -91071170376,
            -96342138746,
            -75474090044,
            -53160269684,
            -37508011334,
            -27445638166,
            -20960412337,
            -16682432467,
            -13797915051,
            -11830534107,
            -10498301607,
            -9633416807,
            -9139016553,
            -8966740495,
            -9106985602,
            -9588743133,
            -10489842836,
            -11963568821,
            -14298238097,
            -18054493964,
            -24413184169,
            -36196183265,
            -61590248001,
            -133445881264,
            -512182523644,
            38098644522519
          ],
          [
            -19085937320,
            -51259593201,
            -84767841115,
            -89663092997,
            -70228971873,
            -49450595877,
            -34872350812,
            -25495377013,
            -19445340455,
            -15446279206,
            -12739634927,
            -10880534643,
            -9604345748,
            -8751725498,
            -8227799846,
            -7980321855,
            -7988904905,
            -8261739140,
            -8839037805,
            -9805224710,
            -11316359601,
            -13659444330,
            -17387759931,
            -23662861618,
            -35257510347,
            -60214130093,
            -130807053366,
            -502943496287,
            38757434793724
          ],
          [
            -17812833619,
            -47835472498,
            -79097722571,
            -83656414198,
            -65513556700,
            -46117622688,
            -32506859774,
            -23748123947,
            -18091755212,
            -14346492310,
            -11803724892,
            -10047267114,
            -8828688785,
            -7997162741,
            -7461035117,
            -7166887968,
            -7088545406,
            -7222335588,
            -7587215510,
            -8230135090,
            -9239211198,
            -10771420013,
            -13111344549,
            -16804472081,
            -22993493910,
            -34404191549,
            -58941787177,
            -128333591251,
            -494201550388,
            39405151025366
          ],
          [
            -16663020416,
            -44743557390,
            -73978664922,
            -78234649960,
            -61258676902,
            -43111821776,
            -30375588063,
            -22176325462,
            -16877059202,
            -13363137024,
            -10971228992,
            -9311314587,
            -8149982121,
            -7344678744,
            -6807558134,
            -6485564044,
            -6349598116,
            -6389152920,
            -6610775532,
            -7040032848,
            -7727902688,
            -8764420332,
            -10306345617,
            -12635208359,
            -16288560586,
            -22390796470,
            -33622795317,
            -57759202181,
            -126007116121,
            -485911753170,
            40042337515805
          ],
          [
            -15621073457,
            -41942196840,
            -69341434512,
            -73324138693,
            -57406123128,
            -40391577013,
            -28448413559,
            -20757005159,
            -15782551431,
            -12479899131,
            -10226867890,
            -8657323214,
            -7551722544,
            -6775396769,
            -6244530904,
            -5907289589,
            -5733333864,
            -5708247312,
            -5831171629,
            -6115015892,
            -6589433516,
            -7307758192,
            -8360840473,
            -9904531249,
            -12216958832,
            -15827770834,
            -21843697225,
            -32902703729,
            -56655007444,
            -123812212112,
            -478034949641,
            40669494955211
          ],
          [
            -14673907744,
            -39396072397,
            -65127349056,
            -68862476136,
            -53906620326,
            -37921708786,
            -26699936035,
            -19470869465,
            -14792632161,
            -11683301729,
            -9558186084,
            -8072985871,
            -7020944293,
            -6274819266,
            -5754844978,
            -5410873436,
            -5212324308,
            -5142623538,
            -5196445576,
            -5378996537,
            -5707197037,
            -6213219899,
            -6951703226,
            -8013619227,
            -9553489051,
            -11845867632,
            -15412630454,
            -21343499964,
            -32235413873,
            -55619870021,
            -121735813263,
            -470536793141,
            41287085229734
          ],
          [
            -13810364278,
            -37075076371,
            -61286403438,
            -64796509450,
            -50718227824,
            -35672310970,
            -25108610209,
            -18301613302,
            -13894194447,
            -10962117743,
            -8954927733,
            -7548318517,
            -6547314750,
            -5831624957,
            -5325435062,
            -4980518063,
            -4766647118,
            -4666160345,
            -4671043061,
            -4781722291,
            -5007277049,
            -5367173232,
            -5895110210,
            -6646359189,
            -7711575232,
            -9243699510,
            -11513651324,
            -15035724500,
            -20883289547,
            -31614034064,
            -54646040447,
            -119766740960,
            -463386975848,
            41895535554176
          ],
          [
            -13020879560,
            -34953415323,
            -57775773044,
            -61080736811,
            -47805064653,
            -33617826792,
            -23656060199,
            -17235375571,
            -13076152999,
            -10306922973,
            -8408572109,
            -7075134874,
            -6122495307,
            -5436842016,
            -4946153039,
            -4604216596,
            -4381509218,
            -4259943781,
            -4229919233,
            -4288865049,
            -4440914485,
            -4697647585,
            -5080141687,
            -5622982807,
            -6381641704,
            -7446178900,
            -8967813749,
            -11213835872,
            -14691179392,
            -20457503070,
            -31032915537,
            -53727016955,
            -117895350115,
            -456558610827,
            42495242046897
          ],
          [
            -12297219418,
            -33008888561,
            -54558610078,
            -57676021310,
            -45136286546,
            -31736308907,
            -22326532977,
            -16260308185,
            -12329075468,
            -9709751738,
            -7911982634,
            -6646658433,
            -5739680679,
            -5083267104,
            -4608997458,
            -4272685875,
            -4045711144,
            -3909973932,
            -3854983978,
            -3876288061,
            -3974845779,
            -4157211988,
            -4436590588,
            -4835064667,
            -5387688572,
            -6149850563,
            -7210843052,
            -8720091292,
            -10941303325,
            -14374290466,
            -20061616606,
            -30487379712,
            -52857292361,
            -116113255033,
            -450027730486,
            43086572838010
          ],
          [
            -11632263252,
            -31222303652,
            -51603069055,
            -54548550481,
            -42685259257,
            -30008822726,
            -21106459325,
            -15366232090,
            -11644891056,
            -9163828501,
            -7459138151,
            -6257231395,
            -5393260944,
            -4765049030,
            -4307574567,
            -3978638759,
            -3750627309,
            -3605685546,
            -3532880968,
            -3526590836,
            -3585716287,
            -3713542574,
            -3918222190,
            -4214011347,
            -4623599805,
            -5182233716,
            -5945034938,
            -7000421850,
            -8495998215,
            -10691964160,
            -14081249755,
            -19691913544,
            -29973513753,
            -52032160950,
            -114413114477,
            -443772875556,
            43669870784493
          ],
          [
            -11019828052,
            -29576999990,
            -48881512885,
            -51668989201,
            -40428886228,
            -28418962077,
            -19984098648,
            -14544360580,
            -11016658206,
            -8663356544,
            -7044924642,
            -5902093244,
            -5078569650,
            -4477385044,
            -4036713820,
            -3716276848,
            -3489512188,
            -3338967312,
            -3253556546,
            -3226952040,
            -3256715064,
            -3343970139,
            -3493553642,
            -3714676944,
            -4022269919,
            -4439362551,
            -5001208572,
            -5762544059,
            -6810851974,
            -8291916190,
            -10462517493,
            -13808944613,
            -19345311263,
            -29488015566,
            -51247569441,
            -112788461253,
            -437774755294,
            44245455852200
          ],
          [
            -10454524042,
            -28058458154,
            -46369862266,
            -49011785920,
            -38347058472,
            -26952453567,
            -18949249726,
            -13787075119,
            -10438377855,
            -8203349976,
            -6664972023,
            -5577210154,
            -4791693339,
            -4216295704,
            -3792188671,
            -3480929846,
            -3257017896,
            -3103495808,
            -3009312193,
            -2967740694,
            -2975475045,
            -3032196909,
            -3140525331,
            -3306339945,
            -3539552621,
            -3855512382,
            -4277409638,
            -4840382496,
            -5598704831,
            -6638892338,
            -8104929225,
            -10250273548,
            -13554807098,
            -19019230032,
            -29028075003,
            -50500000725,
            -111233565686,
            -432015964310,
            44813627214075
          ],
          [
            -9931635601,
            -26653977852,
            -44047059546,
            -46554601254,
            -36422201877,
            -25596831529,
            -17993013716,
            -13087742507,
            -9904842196,
            -7779499040,
            -6315524958,
            -5279142032,
            -4529325641,
            -3978455550,
            -3570510519,
            -3268794606,
            -3048852146,
            -2894273268,
            -2794161876,
            -2741597503,
            -2732721957,
            -2766248713,
            -2843293068,
            -2967489549,
            -3145422146,
            -3387461184,
            -3709201648,
            -4133872085,
            -4696412685,
            -5450587577,
            -6481933027,
            -7932665591,
            -10053020773,
            -13316700100,
            -18711492815,
            -28591281865,
            -49786382241,
            -109743325175,
            -426480744833,
            45374665105305
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "21966567/16777216",
        "gamma": "41080882968587493806509380816413701635481273505236325906294453889257390059422531840752155195679309388824170333076630341323990242566424086759640437997357979422002584968064434993577724499424862590763016075531057867932292117877530429457786267845323110194257102759039728705372253385866609768360499390438855608319598709927412527052175231496341681428682398465630306745270101/681182359070978819840661852494738184507116629726112612267534770167088914342427396851047335646818799622142181043580779836456077505154401526348841077003557827756779720937134608730168222254406174974176919551276674604471539344279451113504399178828991572936059668208557606286368953236249185725387095154527043069605551879859556319155587897340344073635666427752857134583332000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "124308692599881909767313184057504293893499498078985010529346232537606549871518802766720352249415283396448779242240539061026506146567722613234366566883422794478907377252946311137285748365326233928854520067433609679087856475879313927483539614326459036715354307330698423526397487914068602476357033330508140052118239345959685897241163225518624493017447448054271293569065740477371367313492078259414352599497426136072728563170678529658727413323999072750530102139864509372572469340319486512676103609/11880006761588808714819737859342869741410590401463596661107124801571213981369098810131907174864893081426040591824972211101947485157890239714078062343247429971227417028768963213765060526430679329253558999922504335608969548794409053987812955334915290893159472152725887312033288877806400853200224198867986685610415862554639308625021969986482331426231033085785811399579550790257567135785645139909043950139543925862506886193735395076344070034996840094857481011881494059106141348924389274419200000000",
        "trace": "452270402594443072953927186252995128610220030245650396052730245797501137472096616320974637027301860978672265144817627539167432021664638022694494862088767232891365107008493441471731378938661052545338951466755719506529337931793372856136320070875376922035140156900130414221616353048237763774755685934634580472417292959057970707946799917660388669115270451482379740667495321758813/357135736672605343496620921320761293278867163565844129260521269581362712722762575040241905511599334816293679814976879898895883963022390867446381190580041326398946526330688429741922436909318104664861268797699745175029174419733584865396994436669894333791500851325728250284667805754326613085591749344376674356877355583987807063457444867520774313678296280073689961376425967616000",
        "spectral_gap_at_least": "124308692599881909767313184057504293893499498078985010529346232537606549871518802766720352249415283396448779242240539061026506146567722613234366566883422794478907377252946311137285748365326233928854520067433609679087856475879313927483539614326459036715354307330698423526397487914068602476357033330508140052118239345959685897241163225518624493017447448054271293569065740477371367313492078259414352599497426136072728563170678529658727413323999072750530102139864509372572469340319486512676103609/15044631184064361111393586040408350615052425088008278048143260663244768518350998550979432447049990027352820417862340396635836335212443241098733540146924537333723004410645029174149894848116904670484925240328577573204849706232076386469809042761298184984398736958044424998442834096719997871859390389724599165469525156336165715169106300061959999965626372348202503578546643159985766458838843636575499297264087277324381287567097263910298287134921929258363126465398815593017183515000571828161053100000"
      },
      "certified": true
    },
    {
      "index": 1,
      "v_lower": "5/32",
      "v_upper": "25/128",
      "t_lower": "25/1024",
      "t_upper": "625/16384",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "10942869/8388608",
        "tau": "3626121/1073741824",
        "epsilon": "425902716105739000302622443886328582467445290511400268784483580923753936459925967566381629571967490791248190927537714823/284103743618398371518899703715104657112216432466629341402016553509906973922867931390303325883756825169735335130722311244687081472000",
        "strict_finite_spectral_margin_below_s": "959443441085499489766129983106855898602458891934153928626422630279469977234528055022728699294144968152613519065689185829517773177/284103743618398371518899703715104657112216432466629341402016553509906973922867931390303325883756825169735335130722311244687081472000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2507066948022
          ],
          [
            -9448570358907,
            4620269573921
          ],
          [
            -2772065856441,
            -10016942391155,
            7992733798571
          ],
          [
            -1336410703213,
            -3940570022716,
            -7831594309132,
            12175894933690
          ],
          [
            -789784110192,
            -2195251586438,
            -3675834229368,
            -4737032341243,
            15440486061262
          ],
          [
            -522480628284,
            -1415141158159,
            -2260708535575,
            -2383788586863,
            -2732849398931,
            17641536346334
          ],
          [
            -371546094726,
            -992507738782,
            -1553618018730,
            -1553204805386,
            -1328122848444,
            -1783243020194,
            19295627900604
          ],
          [
            -277882850290,
            -736160530556,
            -1139876044701,
            -1114186203154,
            -879580209309,
            -779095245992,
            -1340894214419,
            20688829971735
          ],
          [
            -215727950308,
            -568420585967,
            -874370455447,
            -844552043716,
            -644697180796,
            -505112600305,
            -516376901123,
            -1112988998366,
            21938554789100
          ],
          [
            -172356436914,
            -452454950082,
            -692986370733,
            -664577985931,
            -498458431952,
            -370514706173,
            -319431679960,
            -383785507219,
            -980178209419,
            23095384811505
          ],
          [
            -140884403189,
            -368850063221,
            -563242187435,
            -537625653414,
            -399017032687,
            -288492923419,
            -230463743182,
            -224254572452,
            -310781663522,
            -893644233807,
            24184221718808
          ],
          [
            -117319576619,
            -306545138555,
            -467082529959,
            -444388324009,
            -327561321248,
            -232939100743,
            -178631859589,
            -157360335091,
            -171899616858,
            -266879560762,
            -831933558284,
            25219172043065
          ],
          [
            -99215661115,
            -258847969404,
            -393762293812,
            -373743930133,
            -274180362963,
            -192885516778,
            -144315056508,
            -120337753665,
            -116783853717,
            -140881269221,
            -238278870724,
            -784790591826,
            26209241418275
          ],
          [
            -85005115056,
            -221510421943,
            -336539831162,
            -318861811492,
            -233111436646,
            -162772211733,
            -119836369247,
            -96617935034,
            -87637728721,
            -92720446942,
            -121194020139,
            -218310143336,
            -746898349552,
            27160729502899
          ],
          [
            -73645525160,
            -191727680411,
            -291002083965,
            -275336519822,
            -200768710479,
            -139430485575,
            -101508642033,
            -80040339553,
            -69590375411,
            -68139686848,
            -77540494679,
            -107906723858,
            -203532607765,
            -715288011648,
            28078344454733
          ],
          [
            -64421650146,
            -167586005111,
            -254157587700,
            -240213733911,
            -174806272846,
            -120906185481,
            -87309465109,
            -67781917220,
            -57282068204,
            -53368306385,
            -55830019085,
            -67418164657,
            -98442838957,
            -192060925355,
            -688188050299,
            28965774240780
          ],
          [
            -56829417467,
            -147742682961,
            -223918121638,
            -211447765892,
            -153628407137,
            -105923931475,
            -76023699839,
            -58354506962,
            -48335970087,
            -43531920921,
            -43092536488,
            -47649279073,
            -60327930672,
            -91380994393,
            -182804311476,
            -664477400503,
            29826006391823
          ],
          [
            -50505247954,
            -131232737420,
            -198788987184,
            -187583468419,
            -136115008733,
            -93614945894,
            -66871803908,
            -50891997055,
            -41537975149,
            -36513484173,
            -34784893425,
            -36260917386,
            -41958702878,
            -55141474970,
            -85897720072,
            -175100082026,
            -643409171991,
            30661521227940
          ],
          [
            -45181529256,
            -117348008912,
            -177676867539,
            -167561685321,
            -121459038961,
            -83367161503,
            -59328542109,
            -44852328579,
            -36201264858,
            -31255018794,
            -28959092507,
            -28957673160,
            -31519706262,
            -37836839104,
            -51200746552,
            -81494536076,
            -168527554430,
            -624463061954,
            31474416446726
          ],
          [
            -40657732707,
            -105559168956,
            -159766736735,
            -150595979801,
            -109066023226,
            -74737416216,
            -53026314145,
            -39877081666,
            -31906434215,
            -27170799777,
            -24655556887,
            -23912347067,
            -24913413387,
            -28101318440,
            -34742326733,
            -48105876060,
            -77857569974,
            -162808890942,
            -607262444980,
            32266491873962
          ],
          [
            -36781190758,
            -95464065932,
            -144440773330,
            -136092131702,
            -98489643066,
            -67397454118,
            -47699917115,
            -35718916153,
            -28381848112,
            -23910335814,
            -21351013450,
            -20233215269,
            -20405480086,
            -22002760809,
            -25551650862,
            -32344390980,
            -45604785552,
            -74782047057,
            -157753927840,
            -591525623345,
            33039309680873
          ],
          [
            -33434009548,
            -86752697724,
            -131223621849,
            -123594172005,
            -89389194307,
            -61099383877,
            -43153208005,
            -32201239447,
            -25443236073,
            -21250773992,
            -18737045882,
            -17438968106,
            -17154606377,
            -17882154930,
            -19839136867,
            -23591673675,
            -30433721884,
            -43533228678,
            -72130005144,
            -153228253544,
            -577035953155,
            33794238702459
          ],
          [
            -30523975770,
            -79182957290,
            -119744631846,
            -112747367844,
            -81500751213,
            -55652851904,
            -39238073792,
            -29194432267,
            -22960859803,
            -19043393253,
            -16620399560,
            -15248958343,
            -14709820676,
            -14937944998,
            -16009306439,
            -18183734712,
            -22044035232,
            -28873644794,
            -41780944896,
            -69805739099,
            -149134071458,
            -563622838391,
            34532487996980
          ],
          [
            -27978122480,
            -72563520290,
            -109711300823,
            -103272313485,
            -74617176070,
            -50909536854,
            -35840673771,
            -26601145515,
            -20840560662,
            -17184971976,
            -14873865892,
            -13489234293,
            -12810129771,
            -12742462709,
            -13293357532,
            -14580179795,
            -16884093710,
            -20792546322,
            -27572350883,
            -40271880012,
            -67741064996,
            -145398350396,
            -551149221540,
            35255132855174
          ],
          [
            -25738100700,
            -66741566183,
            -100890269950,
            -94946463641,
            -68573983750,
            -46752366072,
            -32872161153,
            -24346838023,
            -19012260371,
            -15601515415,
            -13410264830,
            -12046511122,
            -11295029600,
            -11049486740,
            -11282403389,
            -12040105480,
            -13462222097,
            -15839971877,
            -19758985742,
            -26466565030,
            -38952259186,
            -65886209330,
            -141965267179,
            -539503093348,
            35963135346982
          ],
          [
            -23756799817,
            -61593831755,
            -93093509758,
            -87590755326,
            -63239169041,
            -43087860752,
            -30262261708,
            -22373480221,
            -17422686335,
            -14238530944,
            -12167814799,
            -10843945112,
            -10060825178,
            -9708444003,
            -9741890309,
            -10170333966,
            -11061864802,
            -12567970203,
            -14983695243,
            -18889379136,
            -25511644657,
            -37783187782,
            -64204020609,
            -138791253985,
            -528591568435,
            36657360814000
          ],
          [
            -21995845906,
            -57020001272,
            -86168134489,
            -81059772355,
            -58505769552,
            -39840603248,
            -27954729748,
            -20635243894,
            -16030603782,
            -13054964158,
            -11101483866,
            -9827606109,
            -9037734770,
            -8622624371,
            -8528953191,
            -8745900791,
            -9303357942,
            -10281621020,
            -11838203264,
            -14268472554,
            -18145638100,
            -24675410186,
            -36735940912,
            -62666198867,
            -135841670423,
            -518336646813,
            37338591287458
          ],
          [
            -20423726629,
            -52937760398,
            -79988793730,
            -75234416908,
            -54286350715,
            -36949173685,
            -25904069737,
            -19095478752,
            -14803594857,
            -12019277975,
            -10177654824,
            -8958539432,
            -8177163162,
            -7727335466,
            -7552224302,
            -7630174611,
            -7969867166,
            -8613135829,
            -9647076740,
            -11231878259,
            -13661241664,
            -17500327219,
            -23934203512,
            -35788892865,
            -61250782536,
            -133088515045,
            -508672112748,
            38007536531828
          ],
          [
            -19014369517,
            -49279051558,
            -74451921138,
            -70016381915,
            -50508863026,
            -34363122587,
            -24073130385,
            -17724546371,
            -13715825208,
            -11106836835,
            -9370712065,
            -8207906697,
            -7444270448,
            -6977796184,
            -6750857415,
            -6736047086,
            -6929972649,
            -7352741241,
            -8053132523,
            -9121898935,
            -10719942857,
            -13138173566,
            -16933308178,
            -23270311833,
            -34925471555,
            -59940437444,
            -130508817617,
            -499541219603,
            38664843225916
          ],
          [
            -17746052508,
            -45987208196,
            -69471339069,
            -65323934661,
            -47113493217,
            -32040686007,
            -22431312123,
            -16498239375,
            -12746459711,
            -10298113514,
            -8660787771,
            -7553901122,
            -6813447041,
            -6342091064,
            -6082926139,
            -6005700915,
            -6100080815,
            -6373490532,
            -6852844644,
            -7590940782,
            -8680318139,
            -10281432089,
            -12681778488,
            -16429539329,
            -22670248259,
            -34132768202,
            -58721268735,
            -128083487046,
            -490894929964,
            39311102663176
          ],
          [
            -16600560861,
            -43014739684,
            -64974865295,
            -61088667154,
            -44050244938,
            -29947040678,
            -20953213392,
            -15396608759,
            -11878516088,
            -9577430282,
            -8032231908,
            -6979726337,
            -6265456878,
            -5796895522,
            -5518687180,
            -5399434572,
            -5424844510,
            -5594772653,
            -5923186013,
            -6441085632,
            -7203528735,
            -8303709503,
            -9900947276,
            -12279002249,
            -15977603247,
            -22123581951,
            -33400574642,
            -57581980657,
            -125796470518,
            -482690556027,
            39946857260813
          ],
          [
            -15562528750,
            -40321603269,
            -60901668685,
            -57252967511,
            -41277061342,
            -28052957177,
            -19617595761,
            -14403081229,
            -11098020654,
            -8932056501,
            -7472548026,
            -6472234771,
            -5785576088,
            -5324787376,
            -5036503068,
            -4889183053,
            -4866357855,
            -4963314220,
            -5186133900,
            -5552797364,
            -6096747203,
            -6874222067,
            -7978377639,
            -9566992519,
            -11919948835,
            -15568702817,
            -21622127830,
            -32720705133,
            -56513272111,
            -123634129266,
            -474890693854,
            40572606100673
          ],
          [
            -14618920700,
            -37873844328,
            -57200190527,
            -53768034873,
            -38758354778,
            -26333750037,
            -18406583989,
            -13503786135,
            -10393376807,
            -8351549609,
            -6971636954,
            -6020987611,
            -5362346205,
            -4912502204,
            -4620284737,
            -4454603145,
            -4397898191,
            -4442702124,
            -4590197768,
            -4850340052,
            -5243586775,
            -5804805173,
            -6590743179,
            -7694090757,
            -9270855343,
            -11597007382,
            -15195964833,
            -21159375977,
            -32086510823,
            -55507394820,
            -121584767779,
            -467462377002,
            41188809675923
          ],
          [
            -13758619916,
            -35642517844,
            -53826497179,
            -50592308094,
            -36463845440,
            -24768451885,
            -17305041415,
            -12687036159,
            -9754885979,
            -7827265850,
            -6521248907,
            -5617591538,
            -4986718321,
            -4549769588,
            -4257836675,
            -4080622559,
            -4000149520,
            -4007319829,
            -4100236509,
            -4283785722,
            -4570360991,
            -4981942360,
            -5554181050,
            -6343910184,
            -7443091740,
            -9005839839,
            -11304245372,
            -14853949117,
            -20730083586,
            -31492526879,
            -54557825509,
            -119638273524,
            -460376396451,
            41795893980872
          ],
          [
            -12972099043,
            -33602826482,
            -50742964631,
            -47690212362,
            -34367636756,
            -23339158317,
            -16300077705,
            -11942922344,
            -9174379672,
            -7351991602,
            -6114579736,
            -5255221557,
            -4651452620,
            -4228517633,
            -3939756353,
            -3755857246,
            -3658841274,
            -3638691183,
            -3691568367,
            -3819099421,
            -4028532871,
            -4333805074,
            -4757812355,
            -5336580048,
            -6126757071,
            -7219419043,
            -8766732529,
            -11036980230,
            -14538297299,
            -20329978926,
            -30934212373,
            -53659019246,
            -117785837481,
            -453606748343,
            42394254053472
          ],
          [
            -12251155010,
            -31733426944,
            -47917220630,
            -45031152194,
            -32447473810,
            -22030504157,
            -15380657605,
            -11262995208,
            -8644933570,
            -6919661860,
            -5745968772,
            -4928271652,
            -4350688793,
            -3942317263,
            -3658684289,
            -3471561088,
            -3363225726,
            -3323196622,
            -3346421612,
            -3432406260,
            -3585045559,
            -3813110277,
            -4131508406,
            -4563661424,
            -5145703494,
            -5933928169,
            -7018432683,
            -8549424571,
            -10791472432,
            -14245478006,
            -19955543651,
            -30407756006,
            -52806221402,
            -116019734649,
            -447130181194,
            42984257058690
          ],
          [
            -11588694096,
            -30015868039,
            -45321288248,
            -42588696899,
            -30684144412,
            -20829241699,
            -14537287489,
            -10640011393,
            -8160643131,
            -6525142659,
            -5410669546,
            -4632094989,
            -4079633224,
            -3685986349,
            -3408781828,
            -3220911849,
            -3105069148,
            -3050602056,
            -3051719015,
            -3106538302,
            -3216732955,
            -3387677833,
            -3629128169,
            -3956592636,
            -4393761785,
            -4976705653,
            -5761254630,
            -6836478342,
            -8350640716,
            -10564702675,
            -13972599576,
            -19603850672,
            -29909929165,
            -51995322535,
            -114333149626,
            -440925821449,
            43566244984375
          ],
          [
            -10978556620,
            -28434132639,
            -42930888199,
            -40339917554,
            -29060992260,
            -19723898771,
            -13761762413,
            -10067730731,
            -7716445755,
            -6164061073,
            -5104673612,
            -4362807920,
            -3834327583,
            -3455302693,
            -3185360338,
            -2998515111,
            -2877967084,
            -2813085240,
            -2797651790,
            -2828880177,
            -2906954184,
            -3034973366,
            -3219286157,
            -3470281426,
            -3803823796,
            -4243703390,
            -4825813090,
            -5605453758,
            -6670645998,
            -8167742258,
            -10354208001,
            -13717270702,
            -19272441982,
            -29437973481,
            -51222745092,
            -112720036541,
            -434974861357,
            44140537008151
          ],
          [
            -10415373131,
            -26974262119,
            -40724867106,
            -38264844059,
            -27563518773,
            -18704499738,
            -13046960586,
            -9540752452,
            -7307978643,
            -5832671046,
            -4824573599,
            -4117140211,
            -3611475126,
            -3246792580,
            -2984613255,
            -2800052919,
            -2676869510,
            -2604575763,
            -2576736591,
            -2589983162,
            -2643494647,
            -2738823153,
            -2880017809,
            -3074069185,
            -3331767079,
            -3669168486,
            -4110050053,
            -4690053981,
            -5463912597,
            -6518594186,
            -7998581985,
            -10157959857,
            -13477495544,
            -18959235519,
            -28989513823,
            -50485353989,
            -111175005439,
            -429260296928,
            44707431583623
          ],
          [
            -9894445783,
            -25624046734,
            -38684726384,
            -36346018038,
            -26179055590,
            -17762336508,
            -12386675303,
            -9054382055,
            -6931464279,
            -5527746539,
            -4567455652,
            -3892319224,
            -3408308601,
            -3057572733,
            -2803419323,
            -2622030497,
            -2497745104,
            -2420297940,
            -2383176833,
            -2382649286,
            -2417216320,
            -2487365904,
            -2595568740,
            -2746510435,
            -2947602952,
            -3209880435,
            -3549481777,
            -3990094503,
            -4567062949,
            -5334530135,
            -6378420497,
            -7841396165,
            -9974272324,
            -13251593919,
            -18662453436,
            -28562490272,
            -49780385333,
            -109693229282,
            -423766706483,
            45267208285887
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "10942869/8388608",
        "gamma": "2856682064282324504015626604332808871503574071219826532365297178580379748730847675198170770955663292613713261927151723527654216689911478892703186048713248379418192234012875394425004612506553471994270992788828514595487784380422662180103466427961916695324481550611266387940392472152210028239252636427148827893356624529717702382968657889701570053146018389819223776649568077877282259476125136602327613619427927826995882666092143918577991356434570752196692080805894465088552225104716516588296621/47636175200996771113644044394669730538597922275109608987582587995080786572908039978657390202187966838150481724792718786179340439996845980567326706763568595399615172246413145827879574923594741365129283017054427913616194166040472050370207810120126075574759186627072895159282100560187350424744694365505240467865564212050782649579812450492781720239561578233838775829350658936743647910934428506711394337599864018009743685351904262671456413133801647633925400881134059645155673656942264750571780000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "8961733017458276059817107194756676444765283317710552934826232785789613842915124814179707611111045094373270710627427220196265002118769818561931077772128504725220549974054540184589308821392874260036402915362552496841831749642293006915343186815466874815896332322565317082268952490532259510787036411408924018369678298845442597649713085480914277077568883258383654234362237249189519520073814223607056591068812426263580667457656226084315486807873374593670280003911358010935120753396993043690333970797029598506302798304078139470723687088048631157989453238036628926011973827024441185309220044708536806242029716537143/542229603837999333146144619493618469342757592719891092720699506380577256481233490871937358879338551645813251324924240244879518948473687924032059338351377629513059312052298429937761861762514855394359740687672774126725878009352250109003722804340470686570784686099885041792666879295458363501963305458560672804164945603167068883425376219728496247222473644512203422887608623138613069853964517398955361018402688988106557395865161523977682213429049253871128157172303051471853753804955720534372433296313635487955540017905511214392590182944763421978223395730187704110172239692435660924071928036963724933621350400000000",
        "trace": "15878398540609436020106727382477858071606524641334449105119121775495205597475703404857388341325259754696377888886788236473174554122272154484112805022794878067444256819904503301037947514915767506191751043529464255651455416555278632986923243148193716431854868646665239214645017851880079684527042503268781259494171709255956893445357428411866504620967053044681925194349781405101389612011258554160151879513327529591791694271424801522209159656247030669245868201416206056370669625939454163789677435433471/12487537511890097566815104373796301842310213736886333338440849947382457715368405232165162897162362378820119881264062473484197020302533192729841292217828925872436719713363727699903663288770819880420450767222715950987003603462513505172247756176130329955469672219167397028634846969249752789744273159751005757208150464803840366891450355021979771270479630364531432051009299136313726837963994826463351757235778753137146248652889591033746269964547299117347740288584006931619688915125473050773888696320000",
        "spectral_gap_at_least": "905135034763285882041527826670424320921293615088765846417449511364750998134427606232150468722215554531700341773370149239822765213995751674755038854984978977247275547379508558643520190960680300263676694451617802181025006713871593698449661868362154356405529564579097025309164201543758210589490677552301325855337508183389702362621021633572341984834457209096749077670585962168141471527455236584312715697950055052621647413223278834515864167595210833960698280395047159104447196093096297412723731050499989449136582628711892086543092395892911746956934777041699521527209356529468559716231224515562217430445001370251443/69636108155665480651018956214053865174774989321609711522270893062122287824305235574666085219726439719785040969240286566648802372425273457015207928276142083713358687925912150382829168062421104253063752573553695369289007497678765747047183260022680533156307084941644038416828975367019362801674909065750414599443691770027277195681332288389828926458804429014139072119950528132723517736667026769949394377026827444280445360491388715516991056966380940753798782428962030920620161191996820538122765077261973295697113946836988662208661043188413044054497625297255979882081262889035271525174241578003068645302902695323620000"
      },
      "certified": true
    },
    {
      "index": 2,
      "v_lower": "25/128",
      "v_upper": "125/512",
      "t_lower": "625/16384",
      "t_upper": "15625/262144",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "10881007/8388608",
        "tau": "1401425/268435456",
        "epsilon": "63757011692717462347520645118494678406028939890852012776915438432076053036734394787276127493651340580235214525547938965051778814214417164128377174924904174151997/29494032029230795302981369846077958140030125547155808497554158289516424112347487119550582913220562609691610936111743844286025783182370122550852784526892404777348707123200000",
        "strict_finite_spectral_margin_below_s": "153979934079386758806365439117402835356423354385149096305993892262117686393455851126164919300204652077014115238464088062030296911494846416231403165789590846278285585848003/29494032029230795302981369846077958140030125547155808497554158289516424112347487119550582913220562609691610936111743844286025783182370122550852784526892404777348707123200000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2521280240034
          ],
          [
            -9289756155619,
            4799637797265
          ],
          [
            -2748664095405,
            -9453322948446,
            8560984087847
          ],
          [
            -1327175266087,
            -3727716788917,
            -6781470127391,
            12774636888984
          ],
          [
            -784753742034,
            -2076621893502,
            -3150627058342,
            -3842187902337,
            15740468584698
          ],
          [
            -519285930147,
            -1338545639974,
            -1930061831446,
            -1862774588290,
            -2239489283365,
            17740014385564
          ],
          [
            -369326589568,
            -938724816129,
            -1323908745748,
            -1197763497310,
            -1014087453944,
            -1537320360983,
            19299719478548
          ],
          [
            -276246811673,
            -696236890195,
            -970326528240,
            -853887299479,
            -652773379582,
            -614718522823,
            -1212488749208,
            20648604821211
          ],
          [
            -214470078129,
            -537576671239,
            -743831692911,
            -645002178201,
            -471833765546,
            -381259144708,
            -429112201537,
            -1040085314620,
            21875403337560
          ],
          [
            -171358231931,
            -427893785506,
            -589273153148,
            -506455714220,
            -361916031628,
            -273111202819,
            -251520269445,
            -334915636473,
            -935053533590,
            23018869677431
          ],
          [
            -140072469809,
            -348821396050,
            -478801682061,
            -409115364205,
            -288263418907,
            -209667290663,
            -175687256738,
            -185261358218,
            -281833090192,
            -863394624857,
            24098941990887
          ],
          [
            -116645936390,
            -289895909462,
            -396970311610,
            -337818342809,
            -235837978926,
            -167749454474,
            -133404198523,
            -125245912967,
            -148351914693,
            -248852873458,
            -810169168842,
            25127511255738
          ],
          [
            -98647583466,
            -244786844709,
            -334600087536,
            -283901104318,
            -196926665593,
            -138031436281,
            -106294476727,
            -93368902797,
            -97046244615,
            -126001450855,
            -226564463709,
            -768146845539,
            26112525149673
          ],
          [
            -84519483964,
            -209475889836,
            -285938283117,
            -242073148556,
            -167128784319,
            -115952508677,
            -87405108267,
            -73626860119,
            -70819666159,
            -80057878010,
            -111420956082,
            -210418218092,
            -733502467335,
            27059745100751
          ],
          [
            -73225538760,
            -181310075683,
            -247222272472,
            -208936410966,
            -143743149603,
            -98986612440,
            -73506336744,
            -60196286115,
            -55077245866,
            -57211627994,
            -69111887039,
            -101276175173,
            -198050884758,
            -704045261879,
            27973589289114
          ],
          [
            -64054796206,
            -158479327749,
            -215903109287,
            -182219154496,
            -125020375392,
            -85610288657,
            -62879577661,
            -50473911539,
            -44625066099,
            -43835928814,
            -48472396733,
            -61630302000,
            -93820785221,
            -188152828215,
            -678430373032,
            28857581172610
          ],
          [
            -56506182831,
            -139713700496,
            -190202363085,
            -160352069840,
            -109779605985,
            -74846460271,
            -54519035419,
            -43121833903,
            -37197417627,
            -35141726286,
            -36612206082,
            -42543718230,
            -56247829797,
            -88085462997,
            -179955111466,
            -655781326279,
            29714610472106
          ],
          [
            -50218268545,
            -124100534108,
            -168847584686,
            -142220951934,
            -97196869891,
            -66038662086,
            -47793667978,
            -37380101737,
            -31658231937,
            -29070580630,
            -29033447359,
            -31724104023,
            -38324076093,
            -52201063783,
            -83503586504,
            -172982380653,
            -635497042475,
            30547096792873
          ],
          [
            -44925014278,
            -110970074780,
            -150908328050,
            -127016019101,
            -86681287292,
            -58729467798,
            -42286154161,
            -32783618272,
            -27377136611,
            -24606772137,
            -23819946945,
            -24900385423,
            -28263129341,
            -35192596428,
            -49042009013,
            -79728293716,
            -166926945162,
            -617147213833,
            31357098602576
          ],
          [
            -40427064925,
            -99821709127,
            -135691168174,
            -114136731385,
            -77799259885,
            -52590617231,
            -37708942969,
            -29030964352,
            -23976490550,
            -21195860229,
            -20035736098,
            -20262865241,
            -21980348164,
            -25713338732,
            -32782808247,
            -46496225524,
            -76538301420,
            -161581304666,
            -600412506995,
            32146389406943
          ],
          [
            -36572642971,
            -90275106621,
            -122670580490,
            -103129786859,
            -70226261911,
            -47380729424,
            -33857279334,
            -25917795994,
            -21216145101,
            -18510966631,
            -17175456558,
            -16933255233,
            -17750912249,
            -19837540473,
            -23768369723,
            -30869371852,
            -44389020264,
            -73787106086,
            -156800323841,
            -585048725651,
            32916513080210
          ],
          [
            -33244539614,
            -82037089515,
            -111442300428,
            -93647642027,
            -63715198958,
            -42918615877,
            -30581387199,
            -23300474669,
            -18935954744,
            -16347349620,
            -14944496252,
            -14440738999,
            -14741185166,
            -15911112515,
            -18211728490,
            -22238984445,
            -29308589087,
            -42605299283,
            -71374415181,
            -152479145995,
            -570864398205,
            33668825304328
          ],
          [
            -30351075873,
            -74878692627,
            -101691160809,
            -85420109257,
            -58075072955,
            -39065844621,
            -27769217842,
            -21074997105,
            -17024930135,
            -14570375036,
            -13160374821,
            -12512943599,
            -12506408262,
            -13136774712,
            -14519596067,
            -16941428337,
            -21004120601,
            -28005786362,
            -41066842337,
            -69229465628,
            -148539811972,
            -557706216538,
            34404525379980
          ],
          [
            -27819706574,
            -68618978507,
            -93168479163,
            -78234504522,
            -53156256384,
            -35715010646,
            -25335332943,
            -19164178312,
            -15403668891,
            -13087915270,
            -11704390458,
            -10982497992,
            -10790627036,
            -11090520160,
            -11925399590,
            -13436837969,
            -15922960499,
            -19983864957,
            -26896729038,
            -39718971229,
            -67300947101,
            -144922876353,
            -545449247909,
            35124681143995
          ],
          [
            -25592419296,
            -63113424245,
            -85675880430,
            -71921514829,
            -48840117985,
            -32781645451,
            -23213506501,
            -17509530371,
            -14013839186,
            -11834810992,
            -10496150722,
            -9741395254,
            -9437432809,
            -9529211072,
            -10022348994,
            -10985272855,
            -12572933868,
            -15087704085,
            -19123959077,
            -25936658767,
            -38522472801,
            -65550724563,
            -141581991152,
            -533990152751,
            35830248816504
          ],
          [
            -23622374651,
            -58245460180,
            -79053540355,
            -66344970568,
            -45031580328,
            -30198514465,
            -21351664740,
            -16065935873,
            -12811615530,
            -10763678078,
            -9479342618,
            -8717059776,
            -8346472977,
            -8304849753,
            -8577759248,
            -9194668894,
            -10237649162,
            -11868208005,
            -14388985796,
            -18386611876,
            -25093622896,
            -37448560478,
            -63949816097,
            -138480307008,
            -523242356940,
            36522089034247
          ],
          [
            -21871419276,
            -53920218573,
            -73171518784,
            -61394332972,
            -41653693469,
            -27911520521,
            -19708342427,
            -14798049685,
            -11763432375,
            -9839234487,
            -8613379607,
            -7859040444,
            -7450707985,
            -7322871879,
            -7450385222,
            -7841157086,
            -8537926014,
            -9630108754,
            -11281981835,
            -13794268162,
            -17744884138,
            -24344299683,
            -36475646585,
            -62475748448,
            -135588019652,
            -513132532177,
            37200979960290
          ],
          [
            -20308221693,
            -50059855865,
            -67923287077,
            -56979100890,
            -38643620454,
            -25876711157,
            -18250149588,
            -13677805500,
            -10843151286,
            -9034670484,
            -7868288061,
            -7131239962,
            -6703805416,
            -6520374714,
            -6550245087,
            -6789111068,
            -7257523212,
            -8005690599,
            -9126835263,
            -10785853296,
            -13280354644,
            -17179160930,
            -23671317817,
            -35587223732,
            -61110776658,
            -132880657149,
            -503597975134,
            37867628116214
          ],
          [
            -18906858874,
            -46600011226,
            -63220836139,
            -53024594881,
            -35949627864,
            -24058059261,
            -16949927495,
            -12682649199,
            -10030119941,
            -8329252389,
            -7221461658,
            -6507183606,
            -6072803699,
            -5854074036,
            -5817671743,
            -5952314385,
            -6265621839,
            -6785441246,
            -7566164498,
            -8702775685,
            -10359555562,
            -12830366404,
            -16674879802,
            -23061494676,
            -34770442717,
            -59840658872,
            -130337858024,
            -494584618886,
            38522677415227
          ],
          [
            -17645733121,
            -43487096331,
            -58990938288,
            -49468743303,
            -33528802483,
            -22425794839,
            -15785384690,
            -11794262537,
            -9307810754,
            -7706696842,
            -6655535647,
            -5967033057,
            -5533661661,
            -5293311220,
            -5211740666,
            -5273728424,
            -5479192416,
            -5842744661,
            -6396482029,
            -7197062417,
            -8340029216,
            -9988336914,
            -12431789153,
            -16221034157,
            -22504653328,
            -34015138053,
            -58653795951,
            -127942482025,
            -486045498763,
            39166716756862
          ],
          [
            -16506733865,
            -40676200503,
            -55172261737,
            -46259606634,
            -31345299716,
            -20955135628,
            -14738073522,
            -10997625016,
            -8662846167,
            -7154041019,
            -6156955759,
            -5495641689,
            -5068460389,
            -4815821569,
            -4703560669,
            -4714326240,
            -4843398463,
            -5097332506,
            -5494908024,
            -6070682819,
            -6882436785,
            -8025555216,
            -9661262800,
            -12075183005,
            -15809166564,
            -21992812281,
            -33313147328,
            -57540615781,
            -125679951017,
            -477939551141,
            39800286459282
          ],
          [
            -15474583076,
            -38129456455,
            -51713122206,
            -43353452006,
            -29368986269,
            -19625310386,
            -13792612236,
            -10280313677,
            -8084287921,
            -6660840627,
            -5714991076,
            -5081252801,
            -4663588259,
            -4405080748,
            -4272220686,
            -4246625384,
            -4320787922,
            -4496259489,
            -4783610637,
            -5204121962,
            -5793735144,
            -6610656637,
            -7749683625,
            -9370091270,
            -11753312793,
            -15432678532,
            -21519620288,
            -32657827278,
            -56493124935,
            -123537752167,
            -470230660434,
            40423883743348
          ],
          [
            -14536319697,
            -35814754375,
            -48569715663,
            -40713242257,
            -27574378462,
            -18418799673,
            -12936086759,
            -9631973215,
            -7563110323,
            -6218589714,
            -5321038300,
            -4714606766,
            -4308530980,
            -4048588401,
            -3902252773,
            -3850785472,
            -3885037596,
            -4003414783,
            -4211301114,
            -4521729314,
            -4957471216,
            -5555190056,
            -6373090621,
            -7505125847,
            -9108513149,
            -11460550761,
            -15086348831,
            -21079955342,
            -32043703980,
            -55504576848,
            -121505057653,
            -462886894044,
            41037967436505
          ],
          [
            -13680890347,
            -33704721950,
            -45704717897,
            -38307440393,
            -25939804576,
            -17320740150,
            -12157585766,
            -9043909970,
            -7091804106,
            -5820293777,
            -4968121857,
            -4388315237,
            -3995045156,
            -3736727246,
            -3581994326,
            -3512168673,
            -3517181471,
            -3593454757,
            -3743034978,
            -3973690124,
            -4299969847,
            -4745511540,
            -5347285796,
            -6163230366,
            -7286304917,
            -8871629168,
            -11192459198,
            -14765991760,
            -20669635618,
            -31466216065,
            -54569222491,
            -119572429433,
            -455879881671,
            41642962029858
          ],
          [
            -12898821982,
            -31775909250,
            -43086166345,
            -36109056266,
            -24446738632,
            -16318453105,
            -11447835801,
            -8508777326,
            -6664074579,
            -5460150855,
            -4650528453,
            -4096413953,
            -3716581465,
            -3461986146,
            -3302501677,
            -3219767035,
            -3203255073,
            -3248146939,
            -3354314553,
            -3526091419,
            -3772744472,
            -4109751348,
            -4561219851,
            -5164165719,
            -5976095534,
            -7088893635,
            -8655584017,
            -10945494092,
            -14468210988,
            -20285208011,
            -30921523463,
            -53682120379,
            -117731587050,
            -449184306936,
            42239261195227
          ],
          [
            -12181958262,
            -30008132746,
            -40686560922,
            -34094880889,
            -23079266522,
            -15401068309,
            -10798912356,
            -8020329408,
            -6274608851,
            -5133309985,
            -4363535718,
            -3834037529,
            -3467874158,
            -3218419500,
            -3056811886,
            -2965160824,
            -2932778355,
            -2954088069,
            -3027536713,
            -3155179188,
            -3342806843,
            -3600631892,
            -3944685487,
            -4399292425,
            -5001346421,
            -5807822784,
            -6909490757,
            -8457306191,
            -10716791584,
            -14190219690,
            -19923791285,
            -30406363032,
            -52838989883,
            -115975222847,
            -442777487385,
            42827230848451
          ],
          [
            -11523245852,
            -28383943903,
            -38482136122,
            -32244867275,
            -21823655199,
            -14559221673,
            -10204009207,
            -7573226436,
            -5918894363,
            -4835685956,
            -4103207856,
            -3597179218,
            -3244643772,
            -3001263713,
            -2839430217,
            -2741811811,
            -2697751909,
            -2701235497,
            -2749776763,
            -2843900357,
            -2987066232,
            -3186003097,
            -3451514674,
            -3799943413,
            -4255666697,
            -4855349597,
            -5655377095,
            -6745390464,
            -8274320335,
            -10504011921,
            -13929707340,
            -19582958212,
            -29917938178,
            -52036096602,
            -114296853303,
            -436639024801,
            43407211829190
          ],
          [
            -10916560121,
            -26888196007,
            -36452268081,
            -30541626564,
            -20668002747,
            -13784810537,
            -9657252843,
            -7162879571,
            -5593076013,
            -4563815631,
            -3866239754,
            -3382510858,
            -3043378391,
            -2806660305,
            -2645967379,
            -2544573433,
            -2491976726,
            -2481936249,
            -2511362941,
            -2579746190,
            -2688957695,
            -2843372855,
            -3050323915,
            -3320975888,
            -3671823630,
            -4127189689,
            -4723443046,
            -5516345932,
            -6594415865,
            -8104610043,
            -10305223942,
            -13684739842,
            -19260645922,
            -29453833467,
            -51270161744,
            -112690698220,
            -430750511961,
            43979522254821
          ],
          [
            -10356562158,
            -25507689006,
            -34578988706,
            -28970015517,
            -19601952382,
            -13070794314,
            -9153552120,
            -6785326247,
            -5293842630,
            -4314745326,
            -3649836670,
            -3187246170,
            -2861170371,
            -2631452817,
            -2472878241,
            -2369344673,
            -2310583270,
            -2290269592,
            -2304934512,
            -2353365617,
            -2436339828,
            -2556614869,
            -2719166618,
            -2931712645,
            -3205627092,
            -3557451871,
            -4011384370,
            -4603455733,
            -5388790401,
            -6454797161,
            -7946516255,
            -10118818533,
            -13453683745,
            -18955086925,
            -29011947821,
            -50538289755,
            -111151581656,
            -425095285141,
            44544459595964
          ],
          [
            -9838580822,
            -24230876708,
            -32846585333,
            -27516796891,
            -18616457363,
            -12411031089,
            -8688475636,
            -6437129252,
            -5018336023,
            -4085941700,
            -3451620364,
            -3009035717,
            -2695592837,
            -2473035680,
            -2317270638,
            -2212821199,
            -2149699143,
            -2121592313,
            -2124804398,
            -2157649366,
            -2220143432,
            -2313916421,
            -2442314759,
            -2610708205,
            -2827054636,
            -3102835463,
            -3454569303,
            -3906282570,
            -4493643861,
            -5271136195,
            -6325081352,
            -7798661132,
            -9943443025,
            -13235148108,
            -18664755466,
            -28590441709,
            -49837909927,
            -109674849989,
            -419658213954,
            45102302513134
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "10881007/8388608",
        "gamma": "935537037109323193740275836877693642934236456627392867193864315860367250195928959445103838500108901086756575626352086963289201192851714195724023800021353190030154532410825628322114217941310302254326445618549906773053907981043499350083553233049131169676610944159908180910973995675511731827870431971896124709656054924047194607599074606948261153289862935430398882648277001430200546612491001052264011510293553466540283385276285192881468136867954968814287297895134183681126900762659888346777560611605786541980497388886099177737769156500614620605640554862067523433848998807849120048665169458052965696135079257007457/15736755873843888111076988602209962653424454031568357257757995574964351797592724338310620554347228923828622498606833960088546874864476506519612270420342056353194900575401283098898861501792391790943834718228639018508960175965164651558366103168747613696135964525742704807670035460763439819401855657427739105746345743827430067292974678285001302257573086530158623352874003465825838167667538159825098735425430803691130358831263380806321902494663895649589413658599660057476566213153040396838626302125647434249584683645005494845256626083509995144112077544503064170547827776535318669148291543615175145253114762062100000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "1483864583547731308646820835005902424019034760785728577240810998827651153687102033761263321134732128223805649197487160630215390449070596084307328240850506432812586162419166682391291434568702799246074753383727815042680724400847269842507160153997490072315870722008395685824153098489133398225865068133021046850767333702552435227405109195583790793558282859795654875981654109444425068502818502975253012060396814022728140319903784864275913276720547756839289242589444568742089579986500231429205622749264511152221648515174968434980890431212253761529087447034329224730960266604096095523896158559240558473681000939003925997150206117431950999363286956440258262054990660329802679597174793082646311065977725732992400439134364240846794453261/57478942610297317799631808756568807463951480096259703970272923881512568171710025650999956341905115843660919011896456924629056829006024254252622888922259060557365762265377594936680853997596303199606659031430621663401159805472409645767447367562462037572477512469280767951408221056673736959211152978273830431275140317208754557726632914115935344162099400986636228002534164815815418746166596361808731233160351139098977550340988258837515301522770526345377369231457060560307106819682711641876032756770569839969408079028326657821269130449433123975148037846626977466678597375778444727528737838054789063328469746922273546426273260644683733196834287474140277355190053121959119985419343591324410212500984794616006547793427278436761600000000",
        "trace": "5278042969206855890434055392244122974463758201482057892803406876293078096125277459676964291824036748437016680048775106264587597987462372623047012562413023272619076079922330183538527248444874904484462863920609851805806282064131102295553124013135996211888573809569231155066031762867977613371817218189011652165896289572888953346589056286037584440995069266307829740480109228901533624424616526039341376968892567980480322697620810192904779682905283417762013491655810785137041503393183470599549138322772269146525094022846661084822561780854797101103352297872860637693979336702032592467106703136242737490426075393283222849217/4125296131792932204990166100137728449819300077651455444977711992003455037628147128942099314598799979008130416274789881633452031964473329325077239017070148020651924016437993956677743149525864753645180608375328346868012856368212122418116323749068174444759866284636295609101853775826371168017280049460737240136770058669897827560449554064343381379009239195361902160215802764545448520625039123369190682899364132602807676785462707698092448807561172261165967254119949286107136973380790621788864853344425721003923127309436320440714952988035644167058116455826211253924089764652074577205209738409456473277232516186007142400000",
        "spectral_gap_at_least": "132063947935748086469567054315525315737694093709929843374432178895660952678152081004752435580991159411918702778576357296089169749967283051503352213435695072520320168455305834732824937676614549132900653051151775538798584471675407015983137253705776616436112494258747216038349625765532872442101991063838873169718292699527166735239054718406957380626687174521813283962367215740553831096750846764797518073375316448022804488471436852920556281628128750358696742590460566618045972618798520597199300424684541492547726717850572190713299248377890584776088782786055301001055463727764552501626758111772409704157609083571349413746368344451443638943332539123182985322894168769352438484148556584355521684872017590236323639082958417435364706340229/6545104257109057221875882705198693587532081776184805457195454298617015705434847703409309656902475026470733888534680185701900339184862253312875503342829579891494151330904496494660694875698433472526524831572265292073722783729750728233529068341741361480616806117434388290920538189090141003302317686763201120027077080192205634017659294736686594065564700312863193539743346868262208639449586354441958159758172675931093045570802295169541060876313001551091808494363672136106978021525718306615846427561956545589405125453798069846482246001511129297695168256914101189112247451821410007154098575064972665205407496351106429717092145918466758095205617118550086975787138589911760786794329426392141291213982906918906737655674824300946297487292000"
      },
      "certified": true
    },
    {
      "index": 3,
      "v_lower": "125/512",
      "v_upper": "625/2048",
      "t_lower": "15625/262144",
      "t_upper": "390625/4194304",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "10787365/8388608",
        "tau": "537641/67108864",
        "epsilon": "256834958914287666071506701912068089640562338263713605268308180016011729907667153272035702185786780264594504627788793568799819210305283536449563243235592886185402036476435890349266541847491/139647250544378367692104509774832488373043274111171249041229669377540326958780249837556249001854402191517044768483316754828565644922373039208068703278042736536754275376791519427510669882063207792640000",
        "strict_finite_spectral_margin_below_s": "1118780484984729106070492298909732048923758291452764193172964575930082526261560966046679194620338137559875066527688239174621345006958363243399569308311900382707428670070617575128467212556220654312509/139647250544378367692104509774832488373043274111171249041229669377540326958780249837556249001854402191517044768483316754828565644922373039208068703278042736536754275376791519427510669882063207792640000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2542490946332
          ],
          [
            -9053896214506,
            5043671502078
          ],
          [
            -2713781606421,
            -8729648912188,
            9170214227914
          ],
          [
            -1313475842750,
            -3455548176014,
            -5727387101434,
            13238776573849
          ],
          [
            -777312963697,
            -1925023196653,
            -2625152371397,
            -3116976219983,
            15900151651952
          ],
          [
            -514567996566,
            -1240674745792,
            -1599100248933,
            -1444625811877,
            -1882819309450,
            17742523176136
          ],
          [
            -366052010412,
            -870004993214,
            -1093898856532,
            -912523992321,
            -792430582866,
            -1364872396683,
            19233679330939
          ],
          [
            -273834575648,
            -645225730700,
            -800516356070,
            -644951509583,
            -492827790716,
            -505016377678,
            -1120899575503,
            20549878807331
          ],
          [
            -212616218074,
            -498166814818,
            -613072576309,
            -484799435682,
            -349910018243,
            -298758152090,
            -372261682252,
            -985600719743,
            21758552933558
          ],
          [
            -169887517578,
            -396511439254,
            -485374099855,
            -379495738098,
            -265591159027,
            -208211421948,
            -207430415580,
            -303448810040,
            -899005958370,
            22890305354758
          ],
          [
            -138876466984,
            -323230249985,
            -394203593998,
            -305922125771,
            -210119393608,
            -157126942740,
            -140105622993,
            -160300520386,
            -263318355424,
            -837264364515,
            23961759966586
          ],
          [
            -115653810607,
            -268622702305,
            -326723387017,
            -252237357556,
            -171113627192,
            -124285694984,
            -104005293578,
            -104667634907,
            -133432275037,
            -237377378659,
            -789769612054,
            24983348170018
          ],
          [
            -97811037301,
            -226820492141,
            -275321730974,
            -211749214963,
            -142408066174,
            -101450943720,
            -81567333795,
            -76067109563,
            -84518879610,
            -116664996462,
            -219136437542,
            -751276016517,
            25962323191594
          ],
          [
            -83804421274,
            -194098948904,
            -235235737079,
            -180402525902,
            -120561171230,
            -84724922770,
            -66304846300,
            -58863564942,
            -60124210262,
            -72090222399,
            -105355243047,
            -205432855597,
            -718930692973,
            26904091923403
          ],
          [
            -72607184881,
            -167999116186,
            -203353941410,
            -155607420709,
            -103494967306,
            -72008255827,
            -55282321860,
            -47445284155,
            -45833917465,
            -50314027601,
            -63857729100,
            -97214969962,
            -194601783873,
            -691048803589,
            27812879616896
          ],
          [
            -63514706483,
            -146843371537,
            -177570480123,
            -135639884339,
            -89880441008,
            -62063677661,
            -46976976070,
            -39346951177,
            -36555196410,
            -37805414528,
            -43864381489,
            -58062006494,
            -91036372443,
            -185704616878,
            -666563075256,
            28692098430428
          ],
          [
            -56030336666,
            -129454744050,
            -156417145886,
            -119312923225,
            -78829167576,
            -54112471251,
            -40518178223,
            -33325363064,
            -30090017210,
            -29824985543,
            -32539708258,
            -39374514745,
            -53766374020,
            -86141586274,
            -178179079529,
            -644756581613,
            29544570304896
          ],
          [
            -49795814620,
            -114987418853,
            -138844071546,
            -105785987715,
            -69725961645,
            -47639431792,
            -35370917761,
            -28687747232,
            -25350254314,
            -24348366991,
            -25410132692,
            -28893978327,
            -36091936826,
            -50442847349,
            -82128947033,
            -171669798968,
            -625123791857,
            30372671422662
          ],
          [
            -44547420860,
            -102820713251,
            -124083938839,
            -94449475187,
            -62132371200,
            -42290069359,
            -31187745770,
            -25017868924,
            -21740501279,
            -20384850149,
            -20576557213,
            -22360480550,
            -26249175158,
            -33589794695,
            -47778407848,
            -78748702750,
            -165941318097,
            -607293748183,
            31178431077562
          ],
          [
            -40087530178,
            -92490703280,
            -111565123870,
            -84852081984,
            -55728258794,
            -37812636317,
            -27732992558,
            -22050589859,
            -18909155773,
            -17398813951,
            -17116165305,
            -17972401664,
            -20157527500,
            -24251862759,
            -31614046602,
            -45578992088,
            -75838752295,
            -160831036036,
            -590985211075,
            31963602284828
          ],
          [
            -36265676801,
            -83644939417,
            -100854556119,
            -76653641867,
            -50275005442,
            -34023618724,
            -24841110906,
            -19608986934,
            -16635796455,
            -15077760126,
            -14533900145,
            -14858188911,
            -16095298631,
            -18503447430,
            -22690689491,
            -30006944651,
            -43719396468,
            -73289777632,
            -156222526049,
            -575979170882,
            32729713925441
          ],
          [
            -32965661424,
            -76011740609,
            -91619186425,
            -69593665437,
            -45591551244,
            -30786269567,
            -22392418285,
            -17570470485,
            -14775449155,
            -13228076542,
            -12543270912,
            -12552630897,
            -13231981759,
            -14690775363,
            -17219283149,
            -21433999733,
            -28666768749,
            -42115911700,
            -71025491128,
            -152029754486,
            -562101265251,
            33478110295493
          ],
          [
            -30096592339,
            -69378933236,
            -83599430350,
            -63469849208,
            -41538347372,
            -27996757365,
            -20298284733,
            -15847419029,
            -13228948867,
            -11723844004,
            -10968240051,
            -10787968239,
            -11125735576,
            -12017606461,
            -13605225541,
            -16193150149,
            -20396756425,
            -27525676215,
            -40710748905,
            -68991003474,
            -148187383866,
            -549210100417,
            34209981758828
          ],
          [
            -27586545740,
            -63578851354,
            -76590505576,
            -58123084475,
            -38006341724,
            -25574948423,
            -18491723094,
            -14375555470,
            -11926220355,
            -10479833291,
            -9695253095,
            -9400607974,
            -9523179883,
            -10061264734,
            -11081743542,
            -12742259137,
            -15352596825,
            -19522227941,
            -26537025252,
            -39462844923,
            -67145729738,
            -144644604599,
            -537189232677,
            34926388932347
          ],
          [
            -25378004985,
            -58477574116,
            -70429085876,
            -53426803594,
            -34909256535,
            -23458108565,
            -16921207756,
            -13106676491,
            -10816369737,
            -9436400651,
            -8648060855,
            -8285636122,
            -8270113456,
            -8579963998,
            -9242417769,
            -10340437047,
            -12039279541,
            -14649214540,
            -18771450418,
            -25667858825,
            -38342251178,
            -65458923366,
            -141361085969,
            -525941500767,
            35628282056918
          ],
          [
            -23424530193,
            -53967084360,
            -64983605424,
            -49279281287,
            -32178071214,
            -21596500148,
            -15546496217,
            -12003942413,
            -9861562121,
            -8550613205,
            -7773710723,
            -7373015649,
            -7268050962,
            -7426959513,
            -7855162665,
            -8595397838,
            -9739007399,
            -11454376409,
            -14049737780,
            -18116951449,
            -24894304003,
            -37326605204,
            -63906781979,
            -138304241153,
            -515384916773,
            36316516712306
          ],
          [
            -21688292856,
            -49959475392,
            -60147113522,
            -45597986912,
            -29757014079,
            -19950241823,
            -14335733748,
            -11038732322,
            -9033100912,
            -7790812423,
            -7034361953,
            -6614387691,
            -6451523666,
            -6508800534,
            -6779390845,
            -7283399609,
            -8072007316,
            -9240761751,
            -10958712042,
            -13530720413,
            -17538894245,
            -24198673559,
            -36398850348,
            -62470521371,
            -135447331148,
            -505449620000,
            36991866708461
          ],
          [
            -20138227857,
            -46382616084,
            -55831939663,
            -42315384294,
            -27600606183,
            -18487028946,
            -13263403311,
            -10188488552,
            -8308838180,
            -7133162030,
            -6402300657,
            -5975387906,
            -5775519145,
            -5763553812,
            -5925758531,
            -6269094553,
            -6821863716,
            -7639828469,
            -8820410116,
            -10531948972,
            -13075252970,
            -17022641569,
            -23567591503,
            -35545724833,
            -61135062251,
            -132768118830,
            -496075574320,
            37655034764068
          ],
          [
            -18748632248,
            -43176869039,
            -51965662347,
            -39375768916,
            -25671451248,
            -17180452477,
            -12308846121,
            -9435205051,
            -7671417439,
            -6559386650,
            -5856792994,
            -5430984562,
            -5208186562,
            -5148770759,
            -5235184785,
            -5466597653,
            -5857790442,
            -6441695374,
            -7276476952,
            -8460097207,
            -10159420674,
            -12670882283,
            -16557177063,
            -22990751447,
            -34756737335,
            -59888114520,
            -130247892752,
            -487210797452,
            38306661429044
          ],
          [
            -17498091464,
            -40292579086,
            -48488029337,
            -36732858904,
            -23938562872,
            -16008741602,
            -11455175835,
            -8764345641,
            -7107052657,
            -6055249468,
            -5382035893,
            -4962547366,
            -4726421949,
            -4634509930,
            -4667269140,
            -4819206733,
            -5096888157,
            -5519617725,
            -6122929908,
            -6966127214,
            -8146939141,
            -9830333104,
            -12308259933,
            -16134058186,
            -22460075872,
            -34023457555,
            -58719525451,
            -127870745156,
            -478809978536,
            38947332597760
          ],
          [
            -16368648333,
            -37688132029,
            -45348580799,
            -34347940757,
            -22376084022,
            -14953811180,
            -10688469543,
            -8164055912,
            -6604661887,
            -5609502469,
            -4965785543,
            -4555946425,
            -4313099939,
            -4199121470,
            -4193582337,
            -4288214063,
            -4484491105,
            -4793323238,
            -5236653410,
            -5851431367,
            -6697349267,
            -7871453131,
            -9536593258,
            -11980244095,
            -15746706826,
            -21969135198,
            -33339015234,
            -57620806816,
            -125623028444,
            -470833384307,
            39577585880094
          ],
          [
            -15345154100,
            -35328440252,
            -42504797563,
            -32188428184,
            -20962296626,
            -14000531702,
            -9997156763,
            -7624579785,
            -6155240928,
            -5213146903,
            -4598417043,
            -4200285208,
            -3955283416,
            -3826608562,
            -3793617521,
            -3846429953,
            -3983329250,
            -4209925680,
            -4539721342,
            -4996187735,
            -5616978493,
            -6461726013,
            -7626532072,
            -9272029020,
            -11681290170,
            -15389919185,
            -21512738793,
            -32697739888,
            -56584785760,
            -123492939345,
            -463245983245,
            40197916038475
          ],
          [
            -14414757279,
            -33183751117,
            -39920645852,
            -30226731871,
            -19678848196,
            -13136163820,
            -9371552295,
            -7137821320,
            -5751402901,
            -4858902273,
            -4272265655,
            -3887035448,
            -3643033728,
            -3504924293,
            -3452259263,
            -3474277611,
            -3567257928,
            -3733402908,
            -3980827836,
            -4324590216,
            -4789019357,
            -5412038341,
            -6252948193,
            -7406760135,
            -9031858922,
            -11407029402,
            -15059520972,
            -21086641979,
            -32094897338,
            -55605342841,
            -121470196108,
            -456016736764,
            40808779655049
          ],
          [
            -13566497861,
            -31228701812,
            -37565424232,
            -28439365678,
            -18510142569,
            -12349916070,
            -8803495060,
            -6697011323,
            -5387034649,
            -4540818467,
            -3981156357,
            -3609433622,
            -3368600747,
            -3224842134,
            -3158152077,
            -3157354118,
            -3217479078,
            -3338511453,
            -3525052758,
            -3786754497,
            -4139599396,
            -4608360586,
            -5230961764,
            -6066209030,
            -7207946730,
            -8812324977,
            -11153972309,
            -14752120722,
            -20687332719,
            -31526494006,
            -54677212518,
            -119545784555,
            -449118020063,
            41410599159544
          ],
          [
            -12790982758,
            -29441564034,
            -35412843080,
            -26806234275,
            -17442855994,
            -11632595837,
            -8286066011,
            -6296450659,
            -5057036810,
            -4253988025,
            -3720062001,
            -3362051718,
            -3125859532,
            -2979188653,
            -2902619969,
            -2884859711,
            -2920182626,
            -3007120699,
            -3147944101,
            -3348747130,
            -3620126148,
            -3978597324,
            -4449117750,
            -5069444208,
            -5897791254,
            -7026803296,
            -8610434010,
            -10919296516,
            -14464930543,
            -20311873966,
            -30989129409,
            -53795829088,
            -117711755873,
            -442525144816,
            42003766322739
          ],
          [
            -12080124431,
            -27803636138,
            -33440284410,
            -25310061245,
            -16465549842,
            -10976331612,
            -7813365748,
            -5931310514,
            -4757124760,
            -3994329692,
            -3484851002,
            -3140486590,
            -2909910889,
            -2762311000,
            -2678933592,
            -2648558651,
            -2665028585,
            -2725925774,
            -2831954276,
            -2986821453,
            -3197559429,
            -3475339831,
            -3836964038,
            -4307407968,
            -4924157208,
            -5744780224,
            -6860715310,
            -8423772507,
            -10700692667,
            -14195633947,
            -19957785500,
            -30479883470,
            -52957206197,
            -115961063836,
            -436215962712,
            42588645300452
          ],
          [
            -11426929002,
            -26298750718,
            -31628202763,
            -23935926805,
            -15568358420,
            -10374350277,
            -7380337676,
            -5597475405,
            -4483674416,
            -3758423507,
            -3272098428,
            -2941131586,
            -2716793172,
            -2569700168,
            -2481802440,
            -2442075161,
            -2444143600,
            -2484976407,
            -2564217463,
            -2683947093,
            -2848788671,
            -3066363903,
            -3348183969,
            -3711175756,
            -4180228338,
            -4792491982,
            -5604861284,
            -6707578933,
            -8250372092,
            -10496250910,
            -13942287070,
            -19622954191,
            -29996229338,
            -52157841503,
            -114287432451,
            -430170533778,
            43165575297305
          ],
          [
            -10825323441,
            -24912873221,
            -29959637206,
            -22670891760,
            -14742735656,
            -9820797226,
            -6982626265,
            -5291418694,
            -4233601590,
            -3543383682,
            -3078942738,
            -2761006220,
            -2543271040,
            -2397719782,
            -2307016165,
            -2260406126,
            -2251441604,
            -2276704906,
            -2335120437,
            -2427645979,
            -2557248126,
            -2729138171,
            -2951304228,
            -3235444115,
            -3598506318,
            -4065225399,
            -4672378068,
            -5476174410,
            -6565682250,
            -8088610443,
            -10304376169,
            -13703243901,
            -19305565016,
            -29535965150,
            -51394640410,
            -112685247341,
            -424370847096,
            43734872907151
          ],
          [
            -10270013792,
            -23633772858,
            -28419811501,
            -21503689730,
            -13981248263,
            -9310590116,
            -6616462585,
            -5010103028,
            -4004266658,
            -3346759566,
            -2902975815,
            -2597627470,
            -2386678384,
            -2243407755,
            -2151186798,
            -2099577304,
            -2082154010,
            -2095268470,
            -2137358658,
            -2208601270,
            -2310806715,
            -2447518586,
            -2624325041,
            -2849434957,
            -3134632211,
            -3496818812,
            -3960531838,
            -4562153065,
            -5357208429,
            -6433617756,
            -7937137364,
            -10123724106,
            -13477098996,
            -19004047408,
            -29097160019,
            -50664854448,
            -111149465875,
            -418800584206,
            44296834177184
          ],
          [
            -9756368232,
            -22450751283,
            -26995804664,
            -20424473851,
            -13277405852,
            -8839299211,
            -6278571250,
            -4750900115,
            -3793398602,
            -3166457731,
            -2742157646,
            -2448911359,
            -2244799982,
            -2104329143,
            -2011560549,
            -1956396551,
            -1932498565,
            -1936094650,
            -1965297869,
            -2019738872,
            -2100411823,
            -2209687964,
            -2351488342,
            -2531639629,
            -2758474943,
            -3043797376,
            -3404417792,
            -3864649068,
            -4460467750,
            -5246723030,
            -6310217043,
            -7794818941,
            -9953152174,
            -13262643115,
            -18717033085,
            -28678110867,
            -49966031030,
            -109675542226,
            -413444917572,
            44851736434794
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "10787365/8388608",
        "gamma": "18494882932348194821357148804699860878012377291407227138864841612195684379692676549402697618357578128580967464307666761532808092392184181524173439754931324565564631497932414759107723824167412979983358241669998443867726645381867274742544015210124635807981014805860930549170466345271964459485973500501100333864308640658671566911659417398780984399249481174819786441223043066644349180418897828753401674538005565981419533964515563814327329249641750181814321794145740390311830775653637890082347765164768623750350908414441489459440780645034411204469936377832615324036941804544162203544102355085934772924227873256757016486807004809054999092150910376335874381358928061024625793300347955077665424589936778078323429051047478066761/315275522105602926700646830384483730253579679268786450969766526427654170745689844065578005783014375146259998185430983727137397868588242177653128032962674874039771397136225546640676659166751936437655819223761899835468400100227725775789633020669851468033768519666466059478856917240451000179594912697376819033470394383553409384487381100640770544728382284398904461241058388613503909150256471228054163788233217600906123774674092972445031145440705928498780715024406495218580709216718867827513371732627290197745695140250754310627157648305753897905529139929572099731602905095244151236029004616191462775685310763173471512598518991509868249438337883460971209782691825576488805199545200610566110058492830640360297967630359107380000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "10077596159918854586530818112677271845154233418557262280643377428800702917918693877288031313095429599194923311053854441084307345684980648002308611898357223287800403952172038623315582489945920904502318855648197631151125982178301612027475843981155465302645513092737426038078871957550812346081220791945002128079981037838568687585414263142441894973968781122593727388821404709514723307982708470081844728657365665264324295447509801300777354370496545074763688668892524805336418564547537451619621133387448354001876107764502500874051962678573149836936578185540816427086649859245742869995080179022808615039801201481167527909932703502013102713270377781912028733584223052575925529202210527319340090322873677065230084168969614227851113423731632292479819641091550061431133952258536329810708267316077940309152699799179215611113132287841061117305017479824591/252633388054716199164957156241512008811528323934299612521899700055069150033099339920792612828522880869399300763224332344832435095980280986643034423377474014448266913055664090808906595998767088223092806656177605635691566246902238376381985270289116602365141626748079895338426788481184917201135666294953715782833249090719221137348207656212790343973001396465423472018125676286071082235408889560716472560076370319202538046041429580333410825835544117602403407981167389312715542043826532875509525067365440360134787716338408642489877312291792058918635074172476210822705654057514176813325062259987942999838189758815634018256721401513598919391300277814100806911711849527634521480957859198817929211388486796650287781387442008006223229950203086731307634553839081621338970178655415414113540569541320056469838731353549146838214579312451329523502284800000000",
        "trace": "106729711193992604865321164939473555672033309307328288789220009579949630894965489421336628001168730173972530595563892549504320768530471994663626498568087796609181331827714168395281354134346927086821074102577011815254672893752352175946196999505466132645676958020297016798899535504330427421207552957486386373873189637370223667360765263966052297117886512314908875794513332541714027626476074176220572961236934593936478185882660196388857132521592847633588869512473915817827449657097527837801913582700599289942358081491284347504115581446568301087599457884174195290573977851369706221337906951332933115876439098736330245260213440757125137349855295983473935945961362931271997932077741458406691390950836854163094009664487734052201466211/82647586466851173617014362704310102983594391442236755403018476303850974935958118482726880747982520358341180964321619798166706026863196157418701595072967442180281833130878709698573542140609019625512847074593839470469028275874096945768597558570477543236244214819446078696025467713080786991079728794141148848710063065282224949687060031246374153677277045561466411087576010224698368760284832393607030712102608594771934910788165428168630244590408414920384371759358016282579621436907550887775665319477848361597847506845893738005045614557463549812547030857697748512041311953287682781617587386106894817869250104701346516198626162510362902380763646121992836817273965923923081350229577068856242355173544595386609950426492857845022720000",
        "spectral_gap_at_least": "10077596159918854586530818112677271845154233418557262280643377428800702917918693877288031313095429599194923311053854441084307345684980648002308611898357223287800403952172038623315582489945920904502318855648197631151125982178301612027475843981155465302645513092737426038078871957550812346081220791945002128079981037838568687585414263142441894973968781122593727388821404709514723307982708470081844728657365665264324295447509801300777354370496545074763688668892524805336418564547537451619621133387448354001876107764502500874051962678573149836936578185540816427086649859245742869995080179022808615039801201481167527909932703502013102713270377781912028733584223052575925529202210527319340090322873677065230084168969614227851113423731632292479819641091550061431133952258536329810708267316077940309152699799179215611113132287841061117305017479824591/326246532992883111339401351714744781532941866368621490058751724435806061585922246419130971481268740687272038454083137982436415319014211897722905597564981338587391506189449255693296462135572719406462508234190428973585569181245164184658314385427694567767916663443959083535176661747715501833158022962088898886729514998958059958856739615712342038555695353665809829217146522966119103993532265844422760705547618540369040905168443977633614374507099764167026990967296593221439930382983052565061798791802163797641756455152674336745186199993075060690192289635454603994001783716011080112938060474350956672577013250824986915946973984547953534419776136054425533285220778370240836865793486257143880866834922226830582934250859586384726950129284326104076893836946556512604788287324630581316658556445204111080782254255940521543459701963851717280398293714740000"
      },
      "certified": true
    },
    {
      "index": 4,
      "v_lower": "625/2048",
      "v_upper": "3125/8192",
      "t_lower": "390625/4194304",
      "t_upper": "9765625/67108864",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "5323991/4194304",
        "tau": "13062499/1073741824",
        "epsilon": "19183566197085067726493265403378756592910256449284625868776039330945305177811396058669309804500966355093922496648876949317837120483948601359271172807821920987776760577272231585997450261205760827554923972117384083962276331/11737581129123292778086758738714620694177051990509236925191745213749075303317401497890041624496893206009986305397119054182483802599132993349102805809980063624746639701665410096090849035621708699703131432042412032258740718917386240000",
        "strict_finite_spectral_margin_below_s": "142792371791781564644707966441188549795306330157491781374362864519799978734742200116559228019720918763714180402813835270025992268561648336245044430572824611064884295172770896095526442443262989786776811403814704718967083146511963669/11737581129123292778086758738714620694177051990509236925191745213749075303317401497890041624496893206009986305397119054182483802599132993349102805809980063624746639701665410096090849035621708699703131432042412032258740718917386240000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2573404390851
          ],
          [
            -8712399340207,
            5356300480659
          ],
          [
            -2662956645173,
            -7859440144207,
            9749692562388
          ],
          [
            -1293663336380,
            -3130412055596,
            -4746715944772,
            13533501271415
          ],
          [
            -766599526110,
            -1744118805924,
            -2140467100237,
            -2557236651613,
            15924678620146
          ],
          [
            -507792274721,
            -1123914013635,
            -1293840311405,
            -1129117982585,
            -1626058384045,
            17648904380000
          ],
          [
            -361356488863,
            -788028091044,
            -881688504464,
            -697520055397,
            -641004427907,
            -1239109039077,
            19088903730462
          ],
          [
            -270379080665,
            -584375427721,
            -643811125166,
            -487439907094,
            -383836687469,
            -432981977206,
            -1049923727155,
            20378771132053
          ],
          [
            -209962414222,
            -451155977281,
            -492385081801,
            -364001598557,
            -266813557450,
            -244855474177,
            -335559470036,
            -939505645210,
            21570948168039
          ],
          [
            -167783215749,
            -359076509606,
            -389466686847,
            -283748123451,
            -199917894949,
            -165789513806,
            -179224509423,
            -283310956077,
            -865379788290,
            22690557240529
          ],
          [
            -137165837405,
            -292703469221,
            -316105951131,
            -228088604387,
            -156825661500,
            -122757412581,
            -117319555431,
            -144573163248,
            -251535700174,
            -810491804721,
            23752031369363
          ],
          [
            -114235169083,
            -243246630396,
            -261870051680,
            -187681776608,
            -126961897027,
            -95835916519,
            -85150123322,
            -91675725871,
            -124174585679,
            -230106487745,
            -767088761624,
            24764840100586
          ],
          [
            -96615110279,
            -205389035180,
            -220592116955,
            -157319536840,
            -105211687331,
            -77495403605,
            -65689452554,
            -65114049766,
            -76717783817,
            -110977950877,
            -214448797688,
            -731223334726,
            25735775810845
          ],
          [
            -82782336453,
            -175756296370,
            -188422070943,
            -133877025385,
            -88785216304,
            -64267549625,
            -52743769384,
            -49497788167,
            -53433328248,
            -67207693574,
            -101748364871,
            -202299166300,
            -700678181544,
            26670006175922
          ],
          [
            -71723449680,
            -152120890404,
            -162849066188,
            -115373190764,
            -76028235964,
            -54329722723,
            -43561941205,
            -39343487474,
            -40031234190,
            -46056063147,
            -60702990199,
            -94876555255,
            -192442651623,
            -674100177785,
            27571622731877
          ],
          [
            -62742908000,
            -132963191960,
            -142175996343,
            -100496720896,
            -65897720306,
            -46630596431,
            -36744307155,
            -32268825034,
            -31476232112,
            -34062145474,
            -41065945882,
            -55975854816,
            -89501728744,
            -184178692533,
            -650605191858,
            28443957543122
          ],
          [
            -55350404260,
            -117217135548,
            -125220883765,
            -88348751568,
            -57704292770,
            -40520523474,
            -31505586090,
            -27088071382,
            -25608342578,
            -26511597323,
            -30045655529,
            -37489533440,
            -52365992263,
            -85133012102,
            -177077228399,
            -629582543659,
            29289781374565
          ],
          [
            -49192218988,
            -104116642528,
            -111139251303,
            -78295006059,
            -50974942326,
            -35576330638,
            -27371623078,
            -23149613515,
            -21366962518,
            -21396854233,
            -23177816586,
            -27189589041,
            -34799537294,
            -49496554850,
            -81474243874,
            -170859480759,
            -610591113712,
            30111435700830
          ],
          [
            -44007955200,
            -93099564798,
            -99314322665,
            -69876791562,
            -45375050169,
            -31510659859,
            -24039374543,
            -20067387563,
            -18177180248,
            -17740197544,
            -18569550692,
            -20817370395,
            -25061749630,
            -32693729931,
            -47140909326,
            -78337629679,
            -165336023976,
            -593300567638,
            30910924974334
          ],
          [
            -39602464734,
            -83745743453,
            -89286886517,
            -62755322974,
            -40661790435,
            -28121703926,
            -21306217416,
            -17598793636,
            -15702905854,
            -15016243158,
            -15303602966,
            -16571971629,
            -19069142810,
            -23413130346,
            -30990064916,
            -45156312498,
            -75598747682,
            -160372825058,
            -577456219984,
            31689983568484
          ],
          [
            -35827159583,
            -75735986908,
            -80709205578,
            -56675742534,
            -36655094758,
            -25263744792,
            -19031623747,
            -15584023039,
            -13735614791,
            -12920584021,
            -12889794812,
            -13583441956,
            -15097786521,
            -17724000079,
            -22093246883,
            -29573978620,
            -43449097441,
            -73171907850,
            -155871696807,
            -562856993874,
            32450125796808
          ],
          [
            -32567285192,
            -68824256524,
            -73313964800,
            -51443208360,
            -33218918912,
            -22829078666,
            -17115142249,
            -13913671720,
            -12139566732,
            -11266023890,
            -11045776325,
            -11388529034,
            -12316597117,
            -13968724474,
            -16655071360,
            -21007249919,
            -28370520882,
            -41955518707,
            -70996045471,
            -151758547405,
            -549341004537,
            33192684180639
          ],
          [
            -29733076341,
            -62818408572,
            -66892886885,
            -46906612105,
            -30248793066,
            -20736496565,
            -15483126456,
            -12510410046,
            -10822844226,
            -9931756813,
            -9598960400,
            -9721422226,
            -10284048668,
            -11349261887,
            -13076220257,
            -15782187032,
            -20093088467,
            -27328931520,
            -40630761370,
            -69026317132,
            -147976035354,
            -536775781317,
            33918839299307
          ],
          [
            -27253498160,
            -57566608113,
            -61281714441,
            -42947251656,
            -27663334249,
            -18923702312,
            -14080405956,
            -11318089253,
            -9721120386,
            -8836654430,
            -8438644272,
            -8420306978,
            -8747451523,
            -9442303341,
            -10587424140,
            -12351472894,
            -15052828506,
            -19308799435,
            -26413752447,
            -39442392642,
            -67228910728,
            -144478813845,
            -525051424411,
            34629643454938
          ],
          [
            -25071743163,
            -52947581041,
            -56349476549,
            -39470799716,
            -25398329960,
            -17342182362,
            -12864877441,
            -10294994753,
            -8788105302,
            -7924384736,
            -7490930591,
            -7381828060,
            -7553407583,
            -8006011880,
            -8781075046,
            -9971330105,
            -11749321820,
            -14431469930,
            -18625149182,
            -25599517299,
            -38366325785,
            -65577734229,
            -141230352615,
            -514075683834,
            35326039694201
          ],
          [
            -23141942835,
            -48863512123,
            -51990694978,
            -36401511609,
            -23402532489,
            -15953650461,
            -11803886951,
            -9409517642,
            -7989685145,
            -7154708409,
            -6704808794,
            -6537288059,
            -6604225582,
            -6893861328,
            -7424591566,
            -8247957074,
            -9461669945,
            -11239183860,
            -13893380382,
            -18021221038,
            -24867473604,
            -37384254895,
            -64052239641,
            -138200752612,
            -503770336540,
            36008877281464
          ],
          [
            -21426733220,
            -45234798209,
            -48119643014,
            -33677983481,
            -21634616846,
            -14727531515,
            -10871747499,
            -8637291676,
            -7300196318,
            -6498173156,
            -6044046821,
            -5839468801,
            -5835170487,
            -6012730048,
            -6377247124,
            -6956845934,
            -7808393773,
            -9031780950,
            -10799761569,
            -13420893536,
            -17481684423,
            -24203499085,
            -36481978298,
            -62635953903,
            -135365204312,
            -494068464280,
            36678924417567
          ],
          [
            -19895430058,
            -41996122307,
            -44666060519,
            -31250002486,
            -20060945800,
            -13639147641,
            -10047997206,
            -7959248587,
            -6699982564,
            -5932762189,
            -5482268876,
            -5254973716,
            -5201885735,
            -5301045513,
            -5549738038,
            -5962287553,
            -6572147632,
            -7438905783,
            -8663078440,
            -10415847038,
            -13001092015,
            -16995055787,
            -23596741124,
            -35648274418,
            -61315462339,
            -132702874728,
            -484912371510,
            37336878791837
          ],
          [
            -18522645053,
            -39093481429,
            -41571917222,
            -29076178063,
            -18653904677,
            -12668388702,
            -9316152663,
            -7360265973,
            -6173749392,
            -5441710523,
            -4999859314,
            -4759591747,
            -4673096791,
            -4716713337,
            -4883109220,
            -5178254358,
            -5621645104,
            -6249648540,
            -7123106836,
            -8342286989,
            -10076331819,
            -12624329282,
            -16552562083,
            -23038706426,
            -34874130220,
            -60079689274,
            -130196087096,
            -476251967838,
            37983376409329
          ],
          [
            -17287225447,
            -36481912114,
            -38788940697,
            -27122139874,
            -17390644757,
            -11798723428,
            -8662800928,
            -6828207578,
            -5709428860,
            -5012043015,
            -4581954054,
            -4335389481,
            -4226201616,
            -4230122496,
            -4337122328,
            -4548019450,
            -4873727589,
            -5336677438,
            -5974778277,
            -6849282860,
            -8059711548,
            -9772933458,
            -12283261991,
            -16147380228,
            -22522638112,
            -34152200158,
            -58919378372,
            -127829704902,
            -468043493951,
            38618999030680
          ],
          [
            -16171433344,
            -34123732421,
            -36276709008,
            -25359152177,
            -16252123937,
            -11016454000,
            -8076927712,
            -6353229457,
            -5297379702,
            -4633571813,
            -4217101657,
            -3968830211,
            -3844510152,
            -3819923144,
            -3883520429,
            -4032912609,
            -4273606809,
            -4619386022,
            -5094336663,
            -5737110371,
            -6608876293,
            -7808128360,
            -9499360106,
            -11972201743,
            -15774117032,
            -22043080603,
            -33476419182,
            -57826710140,
            -125590661537,
            -460248505809,
            39244280485407
          ],
          [
            -15160304774,
            -31987170502,
            -34001165124,
            -23763037886,
            -15222366511,
            -10310147316,
            -7549413234,
            -5927270039,
            -4929812994,
            -4298194016,
            -3896349105,
            -3649523865,
            -3515462259,
            -3470386813,
            -3501965749,
            -3605812861,
            -3783968207,
            -4044701496,
            -4403473798,
            -4885275170,
            -5529023044,
            -6395511472,
            -7582055887,
            -9250750014,
            -11686671567,
            -15428446400,
            -21595569847,
            -32841720853,
            -56795015499,
            -123467595700,
            -452833055883,
            39859712062671
          ],
          [
            -14241144863,
            -30045285515,
            -31933449637,
            -22313335493,
            -14287886391,
            -9670196258,
            -7072649041,
            -5543669737,
            -4600372718,
            -3999390148,
            -3612604063,
            -3369376045,
            -3229445818,
            -3169704598,
            -3177502106,
            -3247225914,
            -3378666871,
            -3576502642,
            -3850655218,
            -4217558873,
            -4702654194,
            -5344836179,
            -6204352632,
            -7377264770,
            -9023287599,
            -11423096513,
            -15106851545,
            -21176408886,
            -32243828543,
            -55818557909,
            -121450564915,
            -445767026777,
            40465747140686
          ],
          [
            -13403127042,
            -28275111712,
            -30048976094,
            -20992632836,
            -13437233615,
            -9088477800,
            -6640243361,
            -5196883380,
            -4303824728,
            -3731859827,
            -3360181373,
            -3121996223,
            -2978993889,
            -2908860119,
            -2898920583,
            -2942835383,
            -3038929070,
            -3189499306,
            -3400825231,
            -3683821130,
            -4055466572,
            -4541374456,
            -5180241692,
            -6031671623,
            -7190441700,
            -8813935431,
            -11178583921,
            -14806438686,
            -20782502565,
            -31679098355,
            -54892365239,
            -119530817639,
            -439023584069,
            41062805183363
          ],
          [
            -12636972498,
            -26656974465,
            -28326692894,
            -19786036482,
            -12660634782,
            -8558084096,
            -6246792117,
            -4882260136,
            -4035822886,
            -3491252941,
            -3134474952,
            -2902278198,
            -2758227590,
            -2680865093,
            -2657678271,
            -2681926708,
            -2750982004,
            -2865545613,
            -3029453620,
            -3249968529,
            -3538594039,
            -3912589653,
            -4397567419,
            -5031919320,
            -5874550954,
            -7018954523,
            -8620243832,
            -10950764768,
            -14524800256,
            -20411233969,
            -31144399239,
            -54012098293,
            -117700609968,
            -432578723461,
            41651275207613
          ],
          [
            -11934692008,
            -25173939818,
            -26748489923,
            -18680745993,
            -11949705733,
            -8073109149,
            -5887699227,
            -4595873208,
            -3792730980,
            -3273968478,
            -2931716653,
            -2706097474,
            -2562462018,
            -2480229700,
            -2447165686,
            -2456345185,
            -2504529007,
            -2591340145,
            -2718950348,
            -2892154723,
            -3118820229,
            -3410788401,
            -3785431313,
            -4268251578,
            -4897272280,
            -5730676007,
            -6860685248,
            -8440213406,
            -10737677341,
            -14259912987,
            -20060370731,
            -30637020288,
            -53173946774,
            -115953056711,
            -426410893250,
            42231518805148
          ],
          [
            -11289376662,
            -23811368584,
            -25298718321,
            -17665710001,
            -11297220295,
            -7628478223,
            -5559034312,
            -4334386697,
            -3571485565,
            -3077002039,
            -2748796504,
            -2530089519,
            -2387922620,
            -2302588539,
            -2262199763,
            -2259790549,
            -2291742011,
            -2356946980,
            -2456429592,
            -2593288107,
            -2772920283,
            -3003559711,
            -3297225669,
            -3671295935,
            -4151095626,
            -4774242067,
            -5598187180,
            -6713909418,
            -8272194298,
            -10537680712,
            -14010060932,
            -19727993080,
            -30154598169,
            -52374546029,
            -114282009294,
            -420500677486,
            42803872787272
          ],
          [
            -10695027163,
            -22556552875,
            -23963799376,
            -16731346568,
            -10696922871,
            -7219810416,
            -5257419091,
            -4094950536,
            -3369489179,
            -2897828874,
            -2583126946,
            -2371484948,
            -2231537836,
            -2144431861,
            -2098666202,
            -2087329161,
            -2106579816,
            -2154818806,
            -2232272203,
            -2340854213,
            -2484254220,
            -2668248073,
            -2901283688,
            -3195454647,
            -3568075717,
            -4044252318,
            -4661176526,
            -5475573010,
            -6577207703,
            -8114811307,
            -10349389535,
            -13773776586,
            -19412437895,
            -29695059654,
            -51610909751,
            -112681954802,
            -414830528448,
            43368651508910
          ],
          [
            -10146413791,
            -21398418104,
            -22731904115,
            -15869314433,
            -10143375607,
            -6843307185,
            -4979935975,
            -3875116854,
            -3184526412,
            -2734313193,
            -2432539073,
            -2227985411,
            -2090785321,
            -2002909397,
            -1953262795,
            -1935050193,
            -1944316943,
            -1979136214,
            -2039176469,
            -2125515974,
            -2240643059,
            -2388626230,
            -2575474922,
            -2809752166,
            -3103558277,
            -3474100785,
            -3946239975,
            -4556734394,
            -5361591788,
            -6449400188,
            -7966907516,
            -10171624277,
            -13549795298,
            -19112254723,
            -29256575652,
            -50880375068,
            -111147931878,
            -409384539459,
            43926148918466
          ],
          [
            -9638960898,
            -20327277294,
            -21592689337,
            -15072324821,
            -9631833001,
            -6495661343,
            -4724054000,
            -3672772871,
            -3014697336,
            -2584637153,
            -2295202453,
            -2097668999,
            -1963576389,
            -1875685122,
            -1823312304,
            -1799819088,
            -1801211769,
            -1825351273,
            -1871516290,
            -1940189643,
            -2033003815,
            -2152821024,
            -2303951965,
            -2492544979,
            -2727212707,
            -3020017751,
            -3388032182,
            -3855856683,
            -4459815256,
            -5255213296,
            -6329496923,
            -7827501318,
            -10003372798,
            -13337019604,
            -18826170832,
            -28837524071,
            -50180557362,
            -109675460163,
            -404148250973,
            44476640372194
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "5323991/4194304",
        "gamma": "1547747214146933002871070509739636653960055336215829943383416226207724881244159573872209592535795390594372306162034508243982855548186373430381855802831499720175863585782998458112464095582425728902922139103772527491545259899063966538834769098792695927313217297183541576149119671837730536236892006458059046455377453093466582336645645798282526064044794988917726251622889053336726259356785204516618805795175639448657118188743311378789038211584156928045451366157124132073359506805530174173039076315772263941206448630126574241846431792706446403671822465789996647702392784671159044689492519931517425356275014493081573527544912106126417132111595620342852711491667793376679973149907404143542321761799493242105927657990641728494847670385364907301543534101657444592422947899680341026488150953620337985081440727393371759235403970529947754112742538089/26921317102066366734726090889208000163631703373183241267690691194250779144380966636914438716197792734968028304508628832563950035659168534289684689666754200920637620955716598938231699932685189037882528118236110912385052507694185543964552768807423482894404043708944572026841639116109895052148649559135242646815115364786919275659770116687588905322851079328907879902966763637664496247018912926948954167750520644351365771756430605282192400549557057737341857389279214133238307699067042159935387365423155933399604204398154694666327563509070370041563310516310149717366465570134200211363563162820122531043371052115859224482586645372747055940237574579152233598219938819209520774221960938564083268417739570801882988479835643869011910072446083128905341288606108925963421050694923846930018406609705240469156344643113954605383354461670500012192861620000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "1429016736483470765366825394324725735881119555981133769223176922851499860506510201532229329243191560253845909221311547512568874380677805309887003910450415864299117469316225193840218265086571677151093201527864453832357576789357238987101393448678969669707850618339516975300604861689235972336830932421202248301324272002819000083336027084352290770977362051914878650509651544769288486936008620331171356050567092172136613633082041800048931500087722724904458652646033418675154492868691730153590420714572772620800364567191050540236168394201497519718027762024112702463750332213704013787926446008641957613801666976950917526119486339232578586438789540719075146303601185450751800724844032307999886883364988888399599548747808896077110927574284193002888269300141526945709547293655155960091825045968281709672476681503453017435640565615728823866034166496400000487408392326772633930329526165905249439273076850381520566059629393927036453797204461564834209166176448466641551322937/23475756891268762262764569888097928230595977216309246249058070507846539016975387850752695400410392305679434752105596859551012798668600926750149088671556098243201956485346024806599856894137122823173823750664895058461158118656312261743770554367251753666230478374977644728027031192683374560690751980667281534528368139326021308807413625637669861698620228314540157722437059321085433358642334170371515131755202088267989751916322542282842925599255041598667602630653842841639653875056184633977440152296900785891785953831046458546951266100837127222371611835226962874702944751599759740485459491684398132303483160732346628217007173124142995977500987106723241877509015445314873930953025611834510277169001433813483594632376981773712494464893885488697753467037565681867943386468302076528608500051934950073681026020761152365729738331444450201961246865691459726564886350817144279211522991571984766530894851593127320842836909830467920652606430804105467375214191897319833600000000",
        "trace": "4619578102944061263367265751908282256289670269935478014855972931058967382147244776876348219941010998459890147709738309598519598304590746411673634260310134523537064324208455916743537972177670961596268358626327771918199352655373227052827246577415934817542814751146710650461053209030831848790610404995564641886163076084979255530018404764453048309008472221320734062147826915494963951882682435326262747921026039855127315002808988604305607006967286947729490114825082097364427178871602834823015511611878960572674810624205870436078011579503692152297809806373622308132391114064894272086390751727669193706007820163858358222076055002163124685012413533190878288983211049220870975463846133368659170576074935478506354697322195477223609194457001574509703968583777843836614342425517465368569059896458468651008714938946986887287597643178911343021179998026932257/3528630875202042820654018185030270997447534624529873799438754276212838124012302059033649311409477089357729405928554998341822059073918538126417551644000806623069814253907686056031905373576913097573338725513443529508133602288492287618521860513126610749935326817018782944702187322226756164275227795014974524203350801093351083299277388734475652998476736669798613634641659643515960852089262955161053320675396241896422214435658872295547522324831542671748871931727605154871811466732115349987051092760743894502552922278874932139304886404260871542087786235993803943754657375208629890103844950877159100388916730542929900271381596782296702116198819375238641562185883820911430306918820864139471522158049961024144407066029017513199129077015653007871880893380179909143877523956685058464811372591147285278773260405062232258036807036000075777598142758256640000",
        "spectral_gap_at_least": "1429016736483470765366825394324725735881119555981133769223176922851499860506510201532229329243191560253845909221311547512568874380677805309887003910450415864299117469316225193840218265086571677151093201527864453832357576789357238987101393448678969669707850618339516975300604861689235972336830932421202248301324272002819000083336027084352290770977362051914878650509651544769288486936008620331171356050567092172136613633082041800048931500087722724904458652646033418675154492868691730153590420714572772620800364567191050540236168394201497519718027762024112702463750332213704013787926446008641957613801666976950917526119486339232578586438789540719075146303601185450751800724844032307999886883364988888399599548747808896077110927574284193002888269300141526945709547293655155960091825045968281709672476681503453017435640565615728823866034166496400000487408392326772633930329526165905249439273076850381520566059629393927036453797204461564834209166176448466641551322937/30733759443946878237193926705949235969628762206851476343237230800368216680047134153127333213504368154274410273071114355597822901469832449172274424739973565529168851473433892756268896075910598548329449118971747855237478124230899175038427988658184475331509307964226480137304039783494710304659181649660838975317629154035491074324838515182003684281610747424336017866044896643700762326595645466335836580830489327200766040512594110147113490178137843963759357667750287092858294524254994278746751880066668530227909553782856974865839187417126352821276618182476976659476002057046970345615074373228305244414764529283011114141922921817153727088137469029045499238610244028226448092801925391596066295722753367784404461627247084781138386451636777742891270226335592335370460794253781481196629825662972446170746596402526963155767369428519975762820771566968207487765365271246663747861510130288733010410657052618882648024751517394751578005498764725471740854420636123884129891180000"
      },
      "certified": true
    },
    {
      "index": 5,
      "v_lower": "3125/8192",
      "v_upper": "15625/32768",
      "t_lower": "9765625/67108864",
      "t_upper": "244140625/1073741824",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "20891263/16777216",
        "tau": "19537735/1073741824",
        "epsilon": "1274196917639393839326603235891779210448074847914684285453968635346081905311871056840319978032368758302627930046277279120020572038300212307770140518548076507626777032198968398883183578661963843084179/765932562343675862250884323894770285282439463173034193658199797973353848618555998437203493292413751916117075541484148921783697815312996400599959714940217074485442701445897025443203364768170378057543737220792320",
        "strict_finite_spectral_margin_below_s": "13936858092968873120912332945146858533371203680508961414121233419337723036281923133752804506194707514100449242930877907884410997055076306492973106073443910098308439699507623388062173344580140134933180876480621/765932562343675862250884323894770285282439463173034193658199797973353848618555998437203493292413751916117075541484148921783697815312996400599959714940217074485442701445897025443203364768170378057543737220792320",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2616943894374
          ],
          [
            -8235402863328,
            5725752489956
          ],
          [
            -2591175592394,
            -6885214693565,
            10220115975432
          ],
          [
            -1265993586856,
            -2770144009186,
            -3891757757654,
            13644966694760
          ],
          [
            -751741294068,
            -1544082465984,
            -1725887672308,
            -2135068860114,
            15815437228216
          ],
          [
            -498433391592,
            -994875700210,
            -1033061802621,
            -902290029522,
            -1435245847471,
            17450367196610
          ],
          [
            -354887114925,
            -697448794046,
            -700389433271,
            -543439646051,
            -539877518634,
            -1139192367682,
            18849099249419
          ],
          [
            -265625967726,
            -517145303186,
            -509908305326,
            -374569113565,
            -311541572482,
            -386185597009,
            -987209972902,
            20114653525902
          ],
          [
            -206316130504,
            -399218435728,
            -389243051984,
            -277417430293,
            -211692123653,
            -210303879073,
            -311992009418,
            -893873780720,
            21289245176379
          ],
          [
            -164894243639,
            -317719336951,
            -307492372441,
            -215102209162,
            -156324959652,
            -138583347065,
            -161554671330,
            -270451242508,
            -828583452517,
            22394352449856
          ],
          [
            -134818711734,
            -258978677844,
            -249347916062,
            -172274996203,
            -121428728295,
            -100680607152,
            -103023967348,
            -134951856371,
            -244030321585,
            -778789609023,
            23442958165101
          ],
          [
            -112289539685,
            -215212360648,
            -206429335285,
            -141382415373,
            -97623018910,
            -77536897913,
            -73282312921,
            -83701779879,
            -118682249403,
            -225476688212,
            -738616414160,
            24443888658458
          ],
          [
            -94975492024,
            -181712706978,
            -173803187807,
            -118277715761,
            -80485573478,
            -62071072708,
            -55668850597,
            -58350671167,
            -72059714565,
            -107746020178,
            -211458728346,
            -704971394104,
            25403620549142
          ],
          [
            -81381436805,
            -155492382774,
            -148398796333,
            -100501554708,
            -67656264207,
            -51085131261,
            -44167969797,
            -43686404763,
            -49395511869,
            -64399776000,
            -99823044675,
            -200292041095,
            -676058454456,
            26327151050601
          ],
          [
            -70512440386,
            -134579575576,
            -128218245255,
            -86508575507,
            -57760515408,
            -42930948008,
            -36138810719,
            -34298166828,
            -36500252964,
            -43562971238,
            -58982589376,
            -93741147375,
            -191049983866,
            -650746916008,
            27218471118670
          ],
          [
            -61685477104,
            -117629224649,
            -111913569147,
            -75282917876,
            -49944277962,
            -36674837833,
            -30255792216,
            -27849022580,
            -28366755403,
            -31840319224,
            -39493683834,
            -54922923798,
            -88861783107,
            -183184004488,
            -628277495098,
            28080848416665
          ],
          [
            -54418974668,
            -103697795933,
            -98547308620,
            -66132052144,
            -43649838509,
            -31749078023,
            -25785450507,
            -23185245296,
            -22852128101,
            -24525485184,
            -28613370420,
            -36489801634,
            -51737637790,
            -84813360823,
            -176348241234,
            -608113485335,
            28917009363677
          ],
          [
            -48365463454,
            -92107303881,
            -87450466693,
            -58569456755,
            -38498310969,
            -27789070795,
            -22290877152,
            -19678674177,
            -18908859149,
            -19614871178,
            -21875858542,
            -26253515429,
            -34168483821,
            -49146378462,
            -81366794112,
            -170312579800,
            -589859778995,
            29729262941388
          ],
          [
            -43269116071,
            -82360268847,
            -78134899539,
            -52244561545,
            -34223868204,
            -24550281866,
            -19496386259,
            -16960770409,
            -15972404794,
            -16134824625,
            -17385870268,
            -19949302292,
            -24448474664,
            -32307133173,
            -46977491007,
            -78373555935,
            -164916777769,
            -573215941525,
            30519588547899
          ],
          [
            -38938189348,
            -74084882624,
            -70237456488,
            -46899213401,
            -30634936091,
            -21862820011,
            -17219821669,
            -14802222968,
            -13714897776,
            -13563926072,
            -14225706677,
            -15770683590,
            -18485751196,
            -23016006411,
            -30769566251,
            -45120800301,
            -75733029673,
            -160044876140,
            -557947500661,
            31289700437608
          ],
          [
            -35226675306,
            -66998695987,
            -63483326080,
            -42339697639,
            -27590280756,
            -19605158394,
            -15336215875,
            -13053430827,
            -11934337015,
            -11601339419,
            -11905869779,
            -12844939867,
            -14549222627,
            -17332801781,
            -21844427523,
            -29468656318,
            -43502596429,
            -73374403463,
            -155610203334,
            -543867540487,
            32041096249078
          ],
          [
            -32021803701,
            -60883999087,
            -57661373276,
            -38418230552,
            -24983728154,
            -17688205585,
            -13757118744,
            -11612924979,
            -10500172671,
            -10062945425,
            -10145141988,
            -10707756805,
            -11803822485,
            -13591975388,
            -16396804072,
            -20862293313,
            -28346418616,
            -42071730612,
            -71246163433,
            -151546191074,
            -530824420708,
            32775094342015
          ],
          [
            -29235355969,
            -55570776366,
            -52607173145,
            -35020406560,
            -22734093711,
            -16045265404,
            -12418259979,
            -10409613208,
            -9324637599,
            -8830531174,
            -8772172431,
            -9093130850,
            -9806019334,
            -10990875608,
            -12819115620,
            -15617768152,
            -20022135674,
            -27362891496,
            -40791548541,
            -69309743554,
            -147800524403,
            -518693298021,
            33492863040625
          ],
          [
            -26797517387,
            -50924682240,
            -48191106749,
            -32056494884,
            -20778366887,
            -14625494905,
            -11271880513,
            -9392300824,
            -8346743800,
            -7825131256,
            -7677441660,
            -7839463394,
            -8302192535,
            -9103675362,
            -10337175741,
            -12179405176,
            -14955831120,
            -19291339704,
            -26489667685,
            -39635027305,
            -67535544732,
            -144331282733,
            -507370098878,
            34195443886180
          ],
          [
            -24652453598,
            -46838414092,
            -44309859870,
            -29455286558,
            -19066990609,
            -13389518262,
            -10281797808,
            -8523246164,
            -7522905397,
            -6992211327,
            -6788121512,
            -6843788045,
            -7138578841,
            -7687190725,
            -8540585747,
            -9798381616,
            -11638760180,
            -14383629455,
            -18646816373,
            -25705989758,
            -38581740620,
            -65900355515,
            -141104313705,
            -496767126105,
            34883770368014
          ],
          [
            -22755079964,
            -43225427240,
            -40880254297,
            -27159668126,
            -17560524451,
            -12306412239,
            -9420133986,
            -7774055118,
            -6821213452,
            -6293026233,
            -6054140374,
            -6037851314,
            -6217415002,
            -6594193748,
            -7195183822,
            -8077969589,
            -9344951735,
            -11173779223,
            -13881828162,
            -18071778643,
            -24996314033,
            -37615904939,
            -64385630384,
            -138091395750,
            -486809786546,
            35558683184447
          ],
          [
            -21068669729,
            -40015291837,
            -37834706459,
            -25123387281,
            -16227242964,
            -11351588799,
            -8665089187,
            -7122984557,
            -6217814458,
            -5699368268,
            -5440078848,
            -5374876946,
            -5474041661,
            -5731218097,
            -6159345603,
            -6791953597,
            -7689944522,
            -8956586209,
            -10767936253,
            -13436407062,
            -17553726893,
            -24348744478,
            -36725085333,
            -62976309106,
            -135268920379,
            -477434107665,
            36220942801899
          ],
          [
            -19563060944,
            -37150218763,
            -35117839761,
            -23308655779,
            -15041378939,
            -10505279004,
            -7999391174,
            -6553123210,
            -5694547958,
            -5190260811,
            -4920259485,
            -4821882238,
            -4864247609,
            -5036545196,
            -5343259561,
            -5803613796,
            -6454621100,
            -7358703811,
            -8618946177,
            -10409262728,
            -13036961208,
            -17083153021,
            -23753998188,
            -35899315993,
            -61659987109,
            -132616926218,
            -468584821864,
            36871239883503
          ],
          [
            -18213296761,
            -34582429594,
            -32683926847,
            -21684349870,
            -13981819612,
            -9751428698,
            -7409193712,
            -6051135237,
            -5237363394,
            -4749811677,
            -4475664974,
            -4355031701,
            -4356931521,
            -4468044879,
            -4687689141,
            -5026317216,
            -5506621603,
            -6167424328,
            -7071661124,
            -8321650747,
            -10088892377,
            -12675605906,
            -16652684644,
            -23204704899,
            -35130488314,
            -60426319510,
            -130118376914,
            -460213867449,
            37510204018768
          ],
          [
            -16998583356,
            -32272143993,
            -30494936941,
            -20224643305,
            -13031126219,
            -9076881707,
            -6883279589,
            -5606374122,
            -4835233572,
            -4365781239,
            -4091943631,
            -3956726883,
            -3929670191,
            -3996130536,
            -4152247735,
            -4402972320,
            -4762124660,
            -5254310621,
            -5919211711,
            -6819702500,
            -8057016301,
            -9800121839,
            -12346252981,
            -16256506230,
            -22694921821,
            -34411915920,
            -59266584311,
            -127758611857,
            -452279200673,
            38138411084697
          ],
          [
            -15901483422,
            -30186024136,
            -28519029791,
            -18907957661,
            -12174787822,
            -8470767268,
            -6412474620,
            -5210245997,
            -4479392997,
            -4028604232,
            -3758083269,
            -3613726939,
            -3565946563,
            -3599508240,
            -3708609154,
            -3894690107,
            -4165926544,
            -4538061141,
            -5036723741,
            -5701903813,
            -6596083574,
            -7819241048,
            -9537788904,
            -12044121112,
            -15889958901,
            -22219790582,
            -33738019341,
            -58173356408,
            -125524921811,
            -444743843652,
            38756389494496
          ],
          [
            -14907286267,
            -28295961236,
            -26729383021,
            -17716148265,
            -11400647178,
            -7924034831,
            -5989210482,
            -4855744437,
            -4162793721,
            -3730707095,
            -3465508147,
            -3315901758,
            -3253362139,
            -3262520387,
            -3336413251,
            -3474220664,
            -3680449677,
            -3965157283,
            -4345177443,
            -4846641473,
            -5509520724,
            -6395714832,
            -7603864384,
            -9297851448,
            -11765397398,
            -15549258118,
            -21775289992,
            -33104093305,
            -57140260253,
            -123406216439,
            -437575113583,
            39364625534557
          ],
          [
            -14003511652,
            -26578120742,
            -25103271023,
            -16633866977,
            -10698454512,
            -7429096711,
            -5607194227,
            -4537105397,
            -3879709903,
            -3466022390,
            -3207450785,
            -3055384785,
            -2982452822,
            -2973434370,
            -3020709005,
            -3121996777,
            -3279381982,
            -3499187321,
            -3792575293,
            -4176979162,
            -4678718005,
            -5337550469,
            -6214686929,
            -7407400318,
            -9077096281,
            -11506998835,
            -15231290842,
            -21358054726,
            -32506132143,
            -56161779375,
            -121392760549,
            -430743993061,
            39963567948542
          ],
          [
            -13179515875,
            -25012185038,
            -23621335480,
            -15648059160,
            -10059517475,
            -6979550697,
            -5261155442,
            -4249547723,
            -3625445968,
            -3229637402,
            -2978506539,
            -2825985030,
            -2745885602,
            -2723310129,
            -2750308414,
            -2823664319,
            -2943843899,
            -3114669530,
            -3343554477,
            -3642304719,
            -4028654432,
            -4528919140,
            -5182528834,
            -6049948375,
            -7227083753,
            -8872933930,
            -11266401147,
            -14933467276,
            -20965240189,
            -31940696807,
            -55233107674,
            -119475962491,
            -424224611396,
            40553631895435
          ],
          [
            -12426176709,
            -23580748263,
            -22267003227,
            -14747563376,
            -9476424177,
            -6569962652,
            -4946650671,
            -3989075569,
            -3396118195,
            -3017535862,
            -2774312276,
            -2622771102,
            -2537901905,
            -2505232753,
            -2516697993,
            -2568493126,
            -2659996593,
            -2793330761,
            -2973377850,
            -3208208138,
            -3509988870,
            -3896570657,
            -4394147785,
            -5041753648,
            -5899082208,
            -7060691563,
            -8683251419,
            -11041513896,
            -14653610796,
            -20594420299,
            -31404812189,
            -54350031894,
            -117648202644,
            -417993814162,
            41135202383660
          ],
          [
            -11735639640,
            -22268829292,
            -21026018363,
            -13922790482,
            -8942822297,
            -6195694608,
            -4659910601,
            -3752326230,
            -3188489153,
            -2826405393,
            -2591310922,
            -2441771807,
            -2353924433,
            -2313781326,
            -2313301748,
            -2348326739,
            -2417503445,
            -2521784816,
            -2664314221,
            -2850626797,
            -3089183619,
            -3392337103,
            -3777938648,
            -4271988909,
            -4913086581,
            -5760148364,
            -6906414200,
            -8506304934,
            -10830587959,
            -14389875027,
            -20243509095,
            -30895886806,
            -53508837679,
            -115902693118,
            -412030803506,
            41708637264166
          ],
          [
            -11101112167,
            -21063477216,
            -19886063647,
            -13165464575,
            -8453241590,
            -5852767706,
            -4397719555,
            -3536451722,
            -2999840726,
            -2653492101,
            -2426576449,
            -2279757268,
            -2190274650,
            -2144654204,
            -2134971443,
            -2156871665,
            -2208513639,
            -2290039469,
            -2403380590,
            -2552319120,
            -2742792232,
            -2983484585,
            -3286822006,
            -3670583596,
            -4160532409,
            -4794813102,
            -5631570511,
            -6762762097,
            -8340640380,
            -10632145987,
            -14140680541,
            -19910699865,
            -30411649257,
            -52706233715,
            -114233362025,
            -406316835671,
            42274269850146
          ],
          [
            -10516696003,
            -19953449762,
            -18836452224,
            -12468412500,
            -8002950289,
            -5537752100,
            -4157319634,
            -3339025721,
            -2827875680,
            -2496489445,
            -2277682102,
            -2134076593,
            -2043966589,
            -1994400090,
            -1977627316,
            -1989206122,
            -2026974613,
            -2090510417,
            -2180890517,
            -2300665357,
            -2454019375,
            -2647133414,
            -2888808692,
            -3191472624,
            -3572785806,
            -4058247816,
            -4685541869,
            -5512053506,
            -6628496407,
            -8185033750,
            -10444929457,
            -13904665905,
            -19594417306,
            -29950097402,
            -51939289878,
            -112634757265,
            -400834965160,
            42832411219104
          ],
          [
            -9977249428,
            -18928949637,
            -17867875106,
            -11825391771,
            -7587838159,
            -5247677871,
            -3936333874,
            -3157969797,
            -2670640600,
            -2353452383,
            -2142599975,
            -2002535918,
            -1912554185,
            -1860221979,
            -1838000436,
            -1841433989,
            -1868157039,
            -1917354462,
            -1989495592,
            -2086253805,
            -2210575609,
            -2366897948,
            -2561543345,
            -2803360026,
            -3104730510,
            -3483167930,
            -3963894204,
            -4584131297,
            -5400522329,
            -6502577054,
            -8038445789,
            -10267857852,
            -13680649410,
            -19293279537,
            -29509457317,
            -51205386395,
            -111101965994,
            -395569827165,
            43383352243323
          ],
          [
            -9478273740,
            -17981407162,
            -16972193181,
            -11230949082,
            -7204320680,
            -4979962469,
            -3732704177,
            -2991494441,
            -2526464999,
            -2222730372,
            -2019623634,
            -1883305669,
            -1794016770,
            -1739832192,
            -1713445060,
            -1710436818,
            -1728320357,
            -1766008975,
            -1823537370,
            -1901947415,
            -2003298472,
            -2130791416,
            -2289018756,
            -2484377897,
            -2725718374,
            -3025347684,
            -3400613797,
            -3876454395,
            -4489635215,
            -5296076268,
            -6384123267,
            -7899987113,
            -10099996835,
            -13467598801,
            -19006067611,
            -29088149837,
            -50502171696,
            -109630546760,
            -390507451604,
            43927365387065
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "20891263/16777216",
        "gamma": "1530817947798078639998555361238680193616297146047136119975264310117575357912750574123254452943065241862286148325219564081845719740923186723860782162576363485979180529839295881559296985126927317753636844141827774829389550996106520713260765357398566295990162402201066620858425642339998787739025532695537250855294436252967455038687365811052211413698393253166100197233019160702070093388944274346864855839813347774070987172688758783723333715022985790858940230270899248422162212678476499541876559691512177503456481061156989553383517277023654120099843971750236585407023402613041854325757793878761747207338722010161393995330940510921302331223377857124799743418164285415415651086256290314009940875403376383712253834760856955704739358625585860541599789198462408139129444166846178934148659637921376321434535179370381616409609331218858531741736055775038674455240757851401296381557842359858443341880221629488731008192998625157105604172143254719252384949130718610753/27438924692351468341454654358130656879852636396605078349587800070363019971370266848251512363188783005198655938731907714678894280974473125500851162744746533277935031754204930095714103752019455339308553429614506632296367986400484341553109952431878962637291972188990080080274665249486568614681641780587346540674022629727464140318379639109196551146429022088646820125875181951552166478015753519435396345594659591500423269121590813454458968555869781560193089154161452786987297806405551480797254102652940747279144577250042112985301208911748782943623833243331506081810531903960118793103937460087632553028734563673237263902951479031297132786809851839679121313691482728670218715797427645745591843875556205427084789062496003761605601108448425667656875663221182101479091000946787170217287448235503433818234533117905173909167055163235108222778256660106063874183552206909504604551137074601335218113577330397403132139120491149275079119812847759671467536890081326740000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "309178688479204546178645861064996541508504220006942992707767355003340687853533752382733349138260065075630365007850573054563131331810787824114469079058741323471602234627294249891681075433361579177548273345715304376367687311379275441720927270867753535742072864549936607350710569525375707675984845997562471185030656941053693786237200712868398522063227665234142939396652079881960026127743695635450974475376238253670082379114342097390514026134808049588399589954591948745087308801302731050120816753057027095026216288433581153000547233238130782465456779215770254303731959686370364288209577663366086534118093501125608674269320006728466549305085902712270668699693414708945332020518589960083738465952372335238333630471138780207617592924439741370134465468907324392489861798703550742263430587478377336338009367839803648780836055906360872150463764152354230998977739443521897839586093405567637930213011958480956972991003282839465732332742773786159370763851761458601232679724537327264578508493122031605480580587400845212482858960736417385673330824019661111467732380151327633731934725456297/3382627879215907234462482721065320099469603590281087174289297132556365541611425193449862391977015737232509933814160191517485938486806264737952326851920502172427138693022285540721681352377219806592583747704522345255660045857678526440852871878491833000870880848460213021779858118522164774826398021143858048001580911624055049733654280712417161309706778753653948224690068847030881579476922667640267614927440558957465355164052976801801662076710831578289976557849169142737719151992632068976666374539153196668775115866713164766962023603054179018378529681781559859840044337507430133952756800296841177632158748709341120344475765910676703745007049654368232614371208884998970175438367756261491791288246415929577165403619682265780674106717573372852681021089804926301525034638165990417579207156371773929198871520092922508239416578866170921993032876089245539348033637657933407885369938459609752317715124094182034095428267287744768788805515294329436602655172658730867985302956843855736612791043732207139787788892973933179691768186079410313244838017101876854168270144101034435910041600000000",
        "trace": "19205084143837198419029336214579264903921708846479962706739555545852914306126397970526140204867952668523228655200146957739393442810593891837271877475890914848214868066172055349003309620260724389525014816313279665858870437150302162579413731434163857590888039867918351521970791666189268399108705675623903012262195374845817926789999836619690109085740509189467393300676537229699081704587692938450347054677781328252106612305201223549170142175019638072763678824653805431653024153852857218118735742410883874713792834364955598899531742618518469902411228630661063316092576673981799156819317805431989799865460397618276403914879797441222250840612191917697396615613431388903248297881094098577265721318074600674583043933614394089589940876909376691208211694579845011899696085936904236880826439247607812715922811451225018670222990924920975470616946262463654750782732610884792125846655430583026853100309807075806533144765215508379551626932363993747072375481374370250042424081/14385898949103566633804577824115605834224179031103283317748688523290487014749774465336088913871520664229592924805874431913568124783544566022590254413117670439222001928348594390021756027938776200935402860505730453233398178853937134464196910740604957563180533515021231105127043694322814085854208605860578743116901976494552719199242624229282441407458979132812464030154847395015382258425923381197745079239132887908573914921220604404411383706219856034630514326456999758783996392324753774764230758971704998509488152117270079332837600217922945911946652283479788660620280150863442761798877163074424695962329186919114218617150625038360711154530963601321687155312680096849051630068001745532664856641827611830955429887997904820164677393946208196444488027718907121620269662704389151898881201660495624309694546899320267818489377017422208419903966627813688016467946219456170350110906554568584838834331231399393693342955204063671132681568438326222634371981026958633861120000",
        "spectral_gap_at_least": "309178688479204546178645861064996541508504220006942992707767355003340687853533752382733349138260065075630365007850573054563131331810787824114469079058741323471602234627294249891681075433361579177548273345715304376367687311379275441720927270867753535742072864549936607350710569525375707675984845997562471185030656941053693786237200712868398522063227665234142939396652079881960026127743695635450974475376238253670082379114342097390514026134808049588399589954591948745087308801302731050120816753057027095026216288433581153000547233238130782465456779215770254303731959686370364288209577663366086534118093501125608674269320006728466549305085902712270668699693414708945332020518589960083738465952372335238333630471138780207617592924439741370134465468907324392489861798703550742263430587478377336338009367839803648780836055906360872150463764152354230998977739443521897839586093405567637930213011958480956972991003282839465732332742773786159370763851761458601232679724537327264578508493122031605480580587400845212482858960736417385673330824019661111467732380151327633731934725456297/4515786832471749845415961143732358887888504585100944324284641347106686420067255474733884064228946396784061866450421917723733007901321121849056904046132123994542527277076905932318341568577672054062234240568762891939917524865648331249455092162113485622802618043103280313113228829994239896270935842373174173894066699924326003745402861474763577423394280076795917343786187377375058684046894934830829563076878921413027126280771351504389185854285018190348186245088484065783888259800274102279957742740659122815867245715786192653514438955990497179885840955476619934909549889912387799829177200317128459111310671445271482032931057721592334206524549487559570213157596033647590836682083768595993586856210644428010942615893968871040014526357816957068460228086701222352819931436381034835994213390765875012283618891933742361580106689404582504120624419237093159320440672362944764311598641269551513337870805009238806133188864835362121612710627488408697830253232055133299021975088935276158383728927910761043271093461303016767292471866604084985166864613779970777126856747918095683685480761580000"
      },
      "certified": true
    },
    {
      "index": 6,
      "v_lower": "15625/32768",
      "v_upper": "78125/131072",
      "t_lower": "244140625/1073741824",
      "t_upper": "6103515625/17179869184",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "20324523/16777216",
        "tau": "28605573/1073741824",
        "epsilon": "123299264522206862228857088737620737919112683689812876638775154854080105082051122629495071275287940328856586819460051857526692510621071577721828762319541632798269804683190403235777985599518246744122528979632392227638681663478846040958583562140955073981315900183027/61417373076551377232920999709051427374669493023691087375352697337053365760628649879045416593448158201441976669558229686554278114268980930197967985883090253812422891617808767882343776188210129348944256468371332856085759397417794698234022770603565654682506436148834944942080000",
        "strict_finite_spectral_margin_below_s": "1636221212220502488781629852629564377128932424829054728074367396571841310022828117137366526393080965724549712344478057402702166031476461039245565331675217990904249464533817363505985303910287877650926770229267112515844722300099727210632692198016218070726453546422146079976973/61417373076551377232920999709051427374669493023691087375352697337053365760628649879045416593448158201441976669558229686554278114268980930197967985883090253812422891617808767882343776188210129348944256468371332856085759397417794698234022770603565654682506436148834944942080000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2675397735802
          ],
          [
            -7600785518278,
            6117857493643
          ],
          [
            -2493779673474,
            -5869078437455,
            10515779758355
          ],
          [
            -1229061815194,
            -2400216791458,
            -3180507129926,
            13572136834838
          ],
          [
            -732125065860,
            -1339504269722,
            -1393710454950,
            -1813149237795,
            15568705841887
          ],
          [
            -486158437198,
            -863063691372,
            -824966362066,
            -744658849684,
            -1282344985845,
            17132511399773
          ],
          [
            -346436751777,
            -604965388182,
            -555797549589,
            -437277508985,
            -473168878523,
            -1049179347335,
            18493695477377
          ],
          [
            -259434138511,
            -448516994909,
            -403116221508,
            -296862423517,
            -264708430638,
            -355826502483,
            -923111475923,
            19733383264782
          ],
          [
            -201574970940,
            -346207056780,
            -306975445529,
            -217792534917,
            -176015695123,
            -188690988389,
            -296743034497,
            -842158811044,
            20886909012246
          ],
          [
            -161142780762,
            -275510072106,
            -242101507826,
            -167812392609,
            -128079010853,
            -121577135755,
            -150880196772,
            -262079733451,
            -783690673573,
            21973323073104
          ],
          [
            -131773848068,
            -224560606776,
            -196090166885,
            -133812383589,
            -98466690884,
            -86839784422,
            -94387212419,
            -129408744817,
            -239073739737,
            -738147880581,
            23004631084047
          ],
          [
            -109767402019,
            -186602669249,
            -162196873090,
            -109467572947,
            -78572611121,
            -66032358442,
            -66065059880,
            -79097806626,
            -115739493610,
            -222345941600,
            -700903161693,
            23989212190687
          ],
          [
            -92851264503,
            -157550931521,
            -136471093847,
            -91359684781,
            -64418190811,
            -52352236251,
            -49539203085,
            -54393471459,
            -69546104257,
            -106209541710,
            -209366064431,
            -669438969456,
            24933311726877
          ],
          [
            -79567311278,
            -134813317804,
            -116463282157,
            -77486213264,
            -53918179811,
            -42764575605,
            -38898287545,
            -40247690721,
            -47159762283,
            -63039157116,
            -99088079603,
            -198820593127,
            -642247883787,
            25841792826489
          ],
          [
            -68944792182,
            -116679103374,
            -100584342412,
            -66601014153,
            -45877171810,
            -35726516554,
            -31561611111,
            -31287226397,
            -34504049361,
            -42292789053,
            -58290926612,
            -93482404899,
            -189966683217,
            -618355682393,
            26718560377216
          ],
          [
            -60317044919,
            -101981441165,
            -87764619249,
            -57891233529,
            -39562427804,
            -30375748306,
            -26244182873,
            -25194451289,
            -26581804070,
            -30664430858,
            -38792599735,
            -54635410246,
            -88895255790,
            -182352338699,
            -597093821302,
            27566821838726
          ],
          [
            -53213899793,
            -89901878984,
            -77261589998,
            -50806185731,
            -34500917975,
            -26194575096,
            -22241472921,
            -20829695561,
            -21252064221,
            -23445718741,
            -27927269789,
            -36137857653,
            -51702192019,
            -85030481668,
            -175685014631,
            -577981482722,
            28389258540976
          ],
          [
            -47296035664,
            -79852352082,
            -68546171404,
            -44960968458,
            -30374400078,
            -22854375209,
            -19137760796,
            -17575802556,
            -17469718177,
            -18627214045,
            -21221682640,
            -25871707169,
            -34037730594,
            -49272021437,
            -81701204758,
            -169765325563,
            -560659866976,
            29188143896063
          ],
          [
            -42313576712,
            -71401387622,
            -61232791370,
            -40079402547,
            -26961434188,
            -20137044172,
            -16673166277,
            -15072927975,
            -14673120948,
            -15232277509,
            -16771168289,
            -19562293824,
            -24261908752,
            -32320110753,
            -47207894283,
            -78783477249,
            -164451408477,
            -544853261909,
            29965428142923
          ],
          [
            -38079210599,
            -64226526787,
            -55034905157,
            -35958830579,
            -24103557298,
            -17892467974,
            -14677505683,
            -13098637506,
            -12537311627,
            -12738527608,
            -13652481798,
            -15392154396,
            -18271946480,
            -22958008061,
            -30877769502,
            -45420062503,
            -76191496903,
            -159638658884,
            -530344735190,
            30722800949398
          ],
          [
            -34450284151,
            -58082820439,
            -49735862500,
            -32447632593,
            -21684651140,
            -16014160221,
            -13035004694,
            -11508781665,
            -10862941128,
            -10845205677,
            -11373261942,
            -12481811968,
            -14325124929,
            -17234270968,
            -21872850277,
            -29640827178,
            -43847268088,
            -73863650562,
            -155247622307,
            -516960266757,
            31461738789160
          ],
          [
            -31316605630,
            -52781470985,
            -45169337307,
            -29430431001,
            -19617877200,
            -14424633454,
            -11664360364,
            -10206231881,
            -9521769177,
            -9368734275,
            -9650933676,
            -10363143702,
            -11579079559,
            -13471556996,
            -16376638414,
            -20949727861,
            -28561914949,
            -42446176272,
            -71754285684,
            -151216434860,
            -504557993346,
            32183541518572
          ],
          [
            -28591965147,
            -48175046325,
            -41205883326,
            -26818100857,
            -17837135551,
            -13066260585,
            -10506922670,
            -9123371444,
            -8427993495,
            -8191611270,
            -8313591265,
            -8768047178,
            -9586012278,
            -10859720192,
            -12769822896,
            -15651781177,
            -20150317611,
            -27607794630,
            -41185161971,
            -69828656056,
            -147495917799,
            -493020681641,
            32889361093478
          ],
          [
            -26208131829,
            -44147049749,
            -37743512396,
            -24540870559,
            -16291325594,
            -11895369859,
            -9519398831,
            -8211806577,
            -7522278937,
            -7235607798,
            -7251578203,
            -7533785059,
            -8089822763,
            -8968465345,
            -10270706604,
            -12179767271,
            -15027785308,
            -19447841224,
            -26754424762,
            -40040511612,
            -68059701288,
            -144046283917,
            -482250315805,
            33580224441402
          ],
          [
            -24110533974,
            -40604437128,
            -34700972893,
            -22543460751,
            -14940396123,
            -10878316377,
            -8669190209,
            -7436068182,
            -6762423565,
            -6446886666,
            -6392140255,
            -6556791594,
            -6935296380,
            -7551942144,
            -8464359547,
            -9777430395,
            -11674271651,
            -14482393752,
            -18823027749,
            -25983945642,
            -38994019197,
            -66425926276,
            -140834858733,
            -472164113905,
            34257051907734
          ],
          [
            -22255103659,
            -37472165700,
            -32012876790,
            -20781597706,
            -13752569053,
            -9988801401,
            -7931320736,
            -6769618604,
            -6117676212,
            -5787334449,
            -5685379775,
            -5768518798,
            -6023815147,
            -6461307250,
            -7113874044,
            -8043523511,
            -9356498294,
            -11234434338,
            -13999632898,
            -18261642605,
            -25282774425,
            -38031416386,
            -64909963210,
            -137834461532,
            -462691536731,
            34920672296870
          ],
          [
            -20605940316,
            -34689167134,
            -29626115063,
            -19219472224,
            -12702351299,
            -9206001841,
            -7286359745,
            -6192241424,
            -5565153225,
            -5229302892,
            -5096092012,
            -5122068691,
            -5290216692,
            -5602099349,
            -6075930084,
            -6749065955,
            -7685537748,
            -8991601528,
            -10846707160,
            -13567743339,
            -17752925627,
            -24640364789,
            -37141317833,
            -63497570355,
            -135022228028,
            -453772002411,
            35571835257387
          ],
          [
            -19133559021,
            -32205334564,
            -27497185582,
            -17827860662,
            -11769087126,
            -8513239060,
            -6718984346,
            -5688289045,
            -5087508725,
            -4752304682,
            -4598823449,
            -4584434179,
            -4689997436,
            -4911978476,
            -5259646843,
            -5755610101,
            -6439522078,
            -7376156865,
            -8671054842,
            -10501134795,
            -13177869931,
            -17288574503,
            -24048377024,
            -36314494307,
            -62176918192,
            -132378736358,
            -445353113585,
            36211221570142
          ],
          [
            -17813562021,
            -29979241733,
            -25590176879,
            -16582717200,
            -10935888126,
            -7897014649,
            -6216963788,
            -5245478100,
            -4671378623,
            -4340872793,
            -4174773899,
            -4131809084,
            -4191891467,
            -4348422734,
            -4605100329,
            -4975417956,
            -5484359450,
            -6172675792,
            -7105172065,
            -8386279400,
            -10190238030,
            -12823208591,
            -16862065478,
            -23500108838,
            -35543359989,
            -60938069502,
            -129887346307,
            -437389263650,
            36839451762442
          ],
          [
            -16625620511,
            -27976397643,
            -23875229720,
            -15464106442,
            -10188831506,
            -7346300905,
            -5770428650,
            -4854043854,
            -4306316431,
            -3983135888,
            -3809794275,
            -3746652499,
            -3773389170,
            -3881597642,
            -4071454718,
            -4350675593,
            -4735110666,
            -5251001285,
            -5939516476,
            -6865090331,
            -8130838577,
            -9908285430,
            -12498436111,
            -16468188411,
            -22990096107,
            -34821603149,
            -59772593374,
            -127533691588,
            -429840527943,
            37457093372903
          ],
          [
            -15552686530,
            -26167897583,
            -22327351124,
            -14455385115,
            -9516351970,
            -6852011232,
            -5371336266,
            -4506135370,
            -3984049851,
            -3669847434,
            -3493057351,
            -3415794466,
            -3417935041,
            -3490052984,
            -3630086437,
            -3842012502,
            -4135833453,
            -4528714873,
            -5047515402,
            -5733429430,
            -6650293256,
            -7899808085,
            -9650806187,
            -12199320093,
            -16102721512,
            -22513827030,
            -34143914993,
            -58673273660,
            -125305284052,
            -422671772196,
            38064667118962
          ],
          [
            -14580377380,
            -24529370845,
            -20925491342,
            -13542568356,
            -8908775205,
            -6406599700,
            -5013073823,
            -4195375535,
            -3697951520,
            -3393709844,
            -3216154064,
            -3129180422,
            -3113121413,
            -3158033933,
            -3260436618,
            -3421852418,
            -3648451874,
            -3951554729,
            -4349041242,
            -4868011583,
            -5549455646,
            -6456486617,
            -7689354183,
            -9414256742,
            -11922446346,
            -15762199225,
            -22067533605,
            -33505787088,
            -57633885307,
            -123191201150,
            -415851928819,
            38662652164700
          ],
          [
            -13696490733,
            -23040152775,
            -19651819104,
            -12713834344,
            -8357956291,
            -6003754673,
            -4690159693,
            -3916536072,
            -3442655708,
            -3148894943,
            -2972465973,
            -2879019050,
            -2849492631,
            -2873749126,
            -2947420715,
            -3070403826,
            -3246311275,
            -3482603520,
            -3791355615,
            -4190806529,
            -4708073294,
            -5383806613,
            -6280331279,
            -7496444788,
            -9195787828,
            -11665024641,
            -15443743513,
            -21648036910,
            -32903357625,
            -56649020355,
            -121181836264,
            -409353404309,
            39251490645526
          ],
          [
            -12890619625,
            -21682628096,
            -18491147862,
            -11959133694,
            -7856996747,
            -5638161869,
            -4398015900,
            -3665294156,
            -3213776406,
            -2930697852,
            -2756721092,
            -2659191536,
            -2619734386,
            -2628224950,
            -2679760896,
            -2773156680,
            -2910292780,
            -3096028743,
            -3338588855,
            -3650467913,
            -4050047881,
            -4564326822,
            -5233538508,
            -6119190137,
            -7318647518,
            -8993078550,
            -11424747796,
            -15144939159,
            -21252630467,
            -32333293050,
            -55713950824,
            -119268697161,
            -403151590216,
            39831591574815
          ],
          [
            -12153844507,
            -20441706150,
            -17430478063,
            -11269878963,
            -7400021161,
            -5305319295,
            -4132792822,
            -3438047807,
            -3007697047,
            -2735283233,
            -2564674079,
            -2464834186,
            -2418112407,
            -2414529493,
            -2448883500,
            -2519271472,
            -2626388034,
            -2773309635,
            -2965649943,
            -3212081396,
            -3525313297,
            -3923737725,
            -4434151525,
            -5096328546,
            -5970951067,
            -7153985825,
            -8804216116,
            -11199687756,
            -14863740183,
            -20878991068,
            -31792695731,
            -54824519436,
            -117444241761,
            -397224456629,
            40403334233284
          ],
          [
            -11478485213,
            -19304398603,
            -16458629360,
            -10638695990,
            -6981999407,
            -5001391368,
            -3891232744,
            -3231774256,
            -2821411617,
            -2559496619,
            -2392872333,
            -2292038413,
            -2240076367,
            -2227235674,
            -2248172657,
            -2300514583,
            -2384138915,
            -2500882537,
            -2654556112,
            -2851230640,
            -3099832370,
            -3413157135,
            -3809524455,
            -4315480714,
            -4970318367,
            -5833900741,
            -7000834738,
            -8627607256,
            -10988217802,
            -14598398585,
            -20525109679,
            -31279031045,
            -53977051581,
            -115701743149,
            -391552212043,
            40967071122881
          ],
          [
            -10857899878,
            -18259477368,
            -15565943095,
            -10059223331,
            -6598604065,
            -4723092958,
            -3670562633,
            -3043920106,
            -2652403194,
            -2400722278,
            -2238482482,
            -2137631705,
            -2081975529,
            -2062042717,
            -2072454273,
            -2110537879,
            -2175606660,
            -2268626333,
            -2392142638,
            -2550421348,
            -2749807174,
            -2999357954,
            -3311875082,
            -3705553995,
            -4206662063,
            -4854002340,
            -5706633169,
            -6857844110,
            -8461911993,
            -10788953481,
            -14347409401,
            -20189237256,
            -30790069198,
            -53168283745,
            -114035177757,
            -386117017005,
            41523130552046
          ],
          [
            -10286320917,
            -17297195767,
            -14744040099,
            -9525949438,
            -6246095265,
            -4467596479,
            -3468409132,
            -2872315324,
            -2498550072,
            -2256774884,
            -2099159986,
            -1999015422,
            -1940851414,
            -1915504665,
            -1917632437,
            -1944380861,
            -1994674525,
            -2068862023,
            -2168589943,
            -2296850200,
            -2458190333,
            -2659112569,
            -2908728131,
            -3219792304,
            -3610344597,
            -4106357980,
            -4746146556,
            -5587982352,
            -6723881261,
            -8305993452,
            -10600707194,
            -14109467800,
            -19869841776,
            -30323838297,
            -52395304788,
            -112439132068,
            -380902741671,
            42071818907307
          ],
          [
            -9758720459,
            -16409059929,
            -13985622350,
            -9034079640,
            -5921227060,
            -4232456909,
            -3282730628,
            -2715105266,
            -2358052493,
            -2125816018,
            -1972949960,
            -1874043112,
            -1814284455,
            -1784832612,
            -1780428823,
            -1798120052,
            -1836566048,
            -1895676128,
            -1976450846,
            -2080970187,
            -2212508593,
            -2375785154,
            -2577384673,
            -2826421092,
            -3135570532,
            -3522697389,
            -4013473307,
            -4645729174,
            -5476971989,
            -6597987564,
            -8158879326,
            -10422452848,
            -13883435229,
            -19565573812,
            -29878586175,
            -51655507388,
            -110908724270,
            -375894759473,
            42613422656718
          ],
          [
            -9270699346,
            -15587640322,
            -13284309629,
            -8579426859,
            -5621170826,
            -4015550863,
            -3111762535,
            -2570696521,
            -2229374915,
            -2006289173,
            -1858210914,
            -1760928121,
            -1700279109,
            -1667748576,
            -1658192980,
            -1668617820,
            -1697505895,
            -1744453403,
            -1809992814,
            -1895543216,
            -2003463411,
            -2137205936,
            -2301589932,
            -2503233717,
            -2751220856,
            -3058127313,
            -3441631424,
            -3927102041,
            -4551895852,
            -5372777399,
            -6479345143,
            -8019731960,
            -10253298046,
            -13668312408,
            -19275238695,
            -29452749056,
            -50946547598,
            -109439538042,
            -371079770632,
            43148210123000
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "20324523/16777216",
        "gamma": "30280134543289829559210716577344514042637072424778647771699734496960312006823597919258325763975206625988666469890076475332568994835712840089892905963344933322412854590145219286995573887262644871309630699774567872575228803929876482129767571111571585323200115374089425429715236088513268368345633411537690829427117378954190036128102665642033413619012562717164300174843367045280927723149343280787503859048735189795441046530560754533011003499054808330922811171468269235674144158507649408823481835047164067473732580053139317397561186466941077595615185911534810939017037855861118357124067898248540128482180199609682362704981188363457972667629732640985238190678394352095575934695210975900939523430581554140663557189474781412588820564828446691940467989446858638794528488273420744791947582815565307915811194537573986625734067928225538856287415303678151297117902927021336666584684337689013120648336666255596381313777202219132418873942455633171555797518384690320330998033508979178703030746076400169443074659919654643585108149661635887052326348213682431557196455252330833067800412233/567016550374390277513305743464677898765333865365471416976965058604899035844245758886969728804246976124905286600759039650640388003700909746638904851690664465117139934092605116008612830722800663875620035929943750323486446602525328811636165312243597588924087435615954236918202139986609840174247922890357682792661838340122806375369613011382112622469161677788342817279760108292965004421357376793960762567601748203258703455882772431783869771284813340851876183428607799291924330426831369520937697986538725537257555149497531183189229752583456062305824621311719811766631735656805079327715450464786510244523507175740639499748309112585032646056596625334825730244105214097369011243507998656601326881924871785297529600130256580345211412295572665874261029933542625237189358549408410694525223923277685562940030930045986706480462764768946006323115014336738061761733952755732848630743598269794903560012705497690652708672847003356269389891827109584069254571780821794880424254088066959801600941734597042117277901479029510615393609539285946756397839696784342252526915556124224220310585140000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "6037439019701112728326013510704044640520411724282674809361355019438808585184361841210692016990789118568168559357343265401598312863196273602452652914139780281457052151996901241814578287567045948062237456821344326784499757390987805778171442344666042383230984495916425232725957453283716043146166814543989631149635725844800512618786153973974970929543139713272140502984996962223668845925311856183521143652705709939364828427756281993226961557455186198039890005731001126710907482165503788481056233457543973056749880876193452200202741664861031596211670495336929409428143536382068057499409202777157653456628500788081172766584605156628322617399517363055270451223316178736579540462931129211142664227826621165354843951451638642481450136293820898683236169203976506902452054877035601909753523686631966788388400558955984110231313747931558811692316943255695154118193390821696588342353610756820166240031206964026977260444558994980312876187844539561621490667778454562889931741142460312021206497603837284992387067443875928705881404729339198429623273561682312427475279041606905317627061057854885074504519073558063960245381932392750883206420837272530877574614361038998763557677941630158970692150333551728703517/44956805919702905978900662677625002520108686839803928206227526656374116464923354467413557136080604658009860082212227358638613533779564494864080242063376611638228256358499597793254093572460373043743568455460162758329211224530608106109841355349183963474397258794882610428527607609272522537497550793842091532098491155898790581511420370528945113741308422622630657800580145172439044490574418707512700949869620078726052756092507753736173104594453536910063912441644743768342484950940602842368123622254259222005893696802507841320646671601863391913237095619914260262438734926074591503123628347907435773388846679032308785025737671785311126908504145386619598557117281513642943887949328840522775958836097618099856547951718242389504626970800052700787428491330230021005511265034466364486766393008227489899923798663501309807060092853211413693754831936801707517957048180650249505955970481552362138984181435238782632925350362872495267188450034229177258906010719409608376112122083278040650744887958394388770252290476777351782683739880129368522228040825978556677672204088567031946348920409618953883183686018851548565546530768605893811337618084153839380546723972541856237095865876412960635980939368857600000000",
        "trace": "407618844344134292790662079153998343890123274597024837190059172799392823816982880756933491505700719544189110348678264553849213739767525009449220789771188983999598773210251620749855294279996648350244983874883524800715363299489545158603052195360125384272594076590097726194288970645078583556040031070055406009607423816452379209004056143593477874929234154792891552144223373062791008909518190351070511906158564370351548036416089831125742063499119206985983474090819456831897176509575935921670550798448387717929315825220797254531900291231528210494246059974675957959533161261924635553730215917813328551339365318932173027855755348575707162358589199009591539900041306095908298927320532233975796545682239848593073021691903718151554826810943416227379715076197057580269771304009592322374728117158172728409973674822455097427344463728875511636474960455653016775749672387562902072728542327715263933256633701215384741660542144510811856970260799592750054946939993880805784879210248615417127274849454894463169630773569378114233970042924290199855898795041101265727397447652429817474152788419326541/297279973162688329816896041629609046187879361604732278264019056645845305704707920435331585175321038618574342901338755380354947745684342569245818146883195091087335061765543751061923603793995714462021077397638348969600062116344799591995101839225571292701831953444217414965370363569299699885276094996339848795999089899666305908929783666511505062609111837724294678985970867656702036238064616364552100285042785361990099117477866992715101514647372216848548460457417925875164423350822565063393383801966415334477689074219761628971914888522475011994196179058278956671503819424035021430569278093281989883080740530154708402044041488018981595935720931503545112458221434488681404166836321599672196468270627178570071198993091961996030200929621201845884566861797195900355534415152236826211240600287411208422702936251950278367228862015181163763133324636579724924935970622397663742915299649674230397671941339973236927324669609695651765887606251629612501340929823497194267871327324450220461754540148414017583396410637424061523484758133150453018310578947669230892831503089257268018196061880320000",
        "spectral_gap_at_least": "6037439019701112728326013510704044640520411724282674809361355019438808585184361841210692016990789118568168559357343265401598312863196273602452652914139780281457052151996901241814578287567045948062237456821344326784499757390987805778171442344666042383230984495916425232725957453283716043146166814543989631149635725844800512618786153973974970929543139713272140502984996962223668845925311856183521143652705709939364828427756281993226961557455186198039890005731001126710907482165503788481056233457543973056749880876193452200202741664861031596211670495336929409428143536382068057499409202777157653456628500788081172766584605156628322617399517363055270451223316178736579540462931129211142664227826621165354843951451638642481450136293820898683236169203976506902452054877035601909753523686631966788388400558955984110231313747931558811692316943255695154118193390821696588342353610756820166240031206964026977260444558994980312876187844539561621490667778454562889931741142460312021206497603837284992387067443875928705881404729339198429623273561682312427475279041606905317627061057854885074504519073558063960245381932392750883206420837272530877574614361038998763557677941630158970692150333551728703517/61643039991678923991229685491140384659801040721581063590628288564853631990899083091083297651081082856056614040002507359845070532486249280949473235336316512086351095422984336231700734835759936657522799172702875682671249060638581157131542029240645493059630419170369299765655505067002374763600381874489078789183744209573934441776074370571091511873022963126825123899964286809358420527967542045501208669776414019361066706589792592221999102016445169389126745076438561981563695635043441661189245983317980576180981377312199198629924995332348229595337780276255795476570916214912364930729268128446821881266124297774193569867602338958051904662182999168803343989662480010159749495582705200331767403113528493459481940325249407057729851816254694896913998091658527797620307231117607998670222502274819393325308935155130493943784076852094049039015219428851398716209190045119148075471795237715310877728906796010926877019829699829755287361631754863873944889092833450442974682392929639278149196428406322248077841772910203483030244779924861754617494168389145001361511598338097568984301725745911636017509384038778796654769898382274435595949313145307615146501154446831964225075416254122941461960489696980172380000"
      },
      "certified": true
    },
    {
      "index": 7,
      "v_lower": "78125/131072",
      "v_upper": "390625/524288",
      "t_lower": "6103515625/17179869184",
      "t_upper": "152587890625/274877906944",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "19569555/16777216",
        "tau": "20342521/536870912",
        "epsilon": "7167789763790932103742696438418922162865265216369434283495104517027923845294786582296502513671637355643991254236412896505397914662109371523064900256216532482109053947360763835247521410964423878414667582949617641547310109478872051128559723469682874109419494078326262331077178625465674383783572340728106547911/5307164389433744879542966593024882272213736060328681421495646754998773535673728372149166321078388014742853584111817865039849771289371652818119361338210677322061390381395397234337330434997228252739197196471786272281971938905252957099092886140037779718179313174940925294740900412072423989372992004427063706514900176076800",
        "strict_finite_spectral_margin_below_s": "201093224880583501408313524024636859250818423397948930504267867672145967025486691956315696309780635828393742850165932133358685213967832425403888259820275239297214138618831273292512245820135429701761211166548316277512787311006396674509447504642656048247218711400231746940479308926044567848896987087601259210952595506489/5307164389433744879542966593024882272213736060328681421495646754998773535673728372149166321078388014742853584111817865039849771289371652818119361338210677322061390381395397234337330434997228252739197196471786272281971938905252957099092886140037779718179313174940925294740900412072423989372992004427063706514900176076800",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2748993222386
          ],
          [
            -6807409387149,
            6477326456659
          ],
          [
            -2367712700524,
            -4874377684426,
            10601271400013
          ],
          [
            -1182341863928,
            -2046029087745,
            -2601281825961,
            13322157339073
          ],
          [
            -707727042090,
            -1145136331922,
            -1140492717521,
            -1555254415598,
            15180526181539
          ],
          [
            -471052896879,
            -738147920813,
            -667983754486,
            -636821092344,
            -1145937232910,
            16682299861307
          ],
          [
            -336108330763,
            -517414320927,
            -446956154572,
            -366233956376,
            -428862067815,
            -957287796873,
            18004939255027
          ],
          [
            -251900499706,
            -383583711174,
            -322770222857,
            -245029953639,
            -235058541788,
            -335581068054,
            -850321397215,
            19214435937874
          ],
          [
            -195824541571,
            -296065201558,
            -245086602362,
            -178026336554,
            -153545459036,
            -175630193015,
            -286299308178,
            -779197109733,
            20341477590043
          ],
          [
            -156603045823,
            -235593191102,
            -192907568616,
            -136258710303,
            -110267976437,
            -111385155744,
            -144827682315,
            -256057913634,
            -726660432746,
            21403462758017
          ],
          [
            -128095382953,
            -192015883097,
            -156021702270,
            -108135494304,
            -83959081363,
            -78508072676,
            -89554230126,
            -126583320289,
            -235240832385,
            -685171840971,
            22411709231854
          ],
          [
            -106724335627,
            -159552561454,
            -128916482190,
            -88152198566,
            -66514918467,
            -59069621577,
            -61977911657,
            -76798954563,
            -114519609436,
            -219685151129,
            -650959941832,
            23374261369068
          ],
          [
            -90290844327,
            -134707734855,
            -108380873523,
            -73374773666,
            -54233627258,
            -46443357636,
            -46023911227,
            -52358103905,
            -68536721242,
            -105839395622,
            -207375876022,
            -621911770629,
            24297175994044
          ],
          [
            -77382394294,
            -115263709078,
            -92432427585,
            -62104016643,
            -45199772063,
            -37687429112,
            -35845268363,
            -38428669245,
            -46189414711,
            -62725820753,
            -99189163846,
            -197236427018,
            -596730616368,
            25185195835856
          ],
          [
            -67057929366,
            -99756951859,
            -79789434316,
            -53292453335,
            -38328612258,
            -31317784395,
            -28888797975,
            -29659876785,
            -33579973277,
            -41908343051,
            -58370594985,
            -93853532578,
            -188640808100,
            -574561749404,
            26042140790958
          ],
          [
            -58670818187,
            -87189292930,
            -69591487815,
            -46262093771,
            -32962530286,
            -26512209107,
            -23887253308,
            -23736400206,
            -25716759548,
            -30240471223,
            -38745368326,
            -54944212835,
            -89424145399,
            -181198181347,
            -554809602727,
            26871153736417
          ],
          [
            -51764814262,
            -76860640893,
            -61242634053,
            -40556547005,
            -28681104051,
            -22781434933,
            -20149229816,
            -19519955440,
            -20450822283,
            -23012183920,
            -27795753384,
            -36291335838,
            -52147241924,
            -85651931122,
            -174649678990,
            -537040857676,
            27674864312184
          ],
          [
            -46010525303,
            -68268004852,
            -54318993838,
            -35858510326,
            -25203881270,
            -19817521313,
            -17269082435,
            -16395426003,
            -16731538742,
            -18201764682,
            -21043752542,
            -25917229796,
            -34313440808,
            -49798598666,
            -82376119274,
            -168815288594,
            -520929344467,
            28455503044089
          ],
          [
            -41165314576,
            -61042352097,
            -48512126227,
            -31941322304,
            -22337158401,
            -17417713204,
            -14994759307,
            -14005292444,
            -13994473942,
            -14824084446,
            -16570704898,
            -19541216672,
            -24417342483,
            -32671179689,
            -47782738093,
            -79487815284,
            -163564723107,
            -506222801173,
            29214983685586
          ],
          [
            -37047250997,
            -54907901361,
            -43593096214,
            -28639286698,
            -19943212731,
            -15443482267,
            -13162202906,
            -12129392302,
            -11913515587,
            -12351800245,
            -13443626696,
            -15331287935,
            -18349720653,
            -23182797587,
            -31275307389,
            -46022443452,
            -76910188150,
            -158800529674,
            -492721790955,
            29954964304643
          ],
          [
            -33517750550,
            -49655170042,
            -39388995409,
            -25828833582,
            -17921690896,
            -13797216982,
            -11660465446,
            -10625633515,
            -10289031946,
            -10481383763,
            -11164228071,
            -12397779398,
            -14353291922,
            -17375522445,
            -22141711337,
            -30066565921,
            -44464014132,
            -74587123200,
            -154447804798,
            -480265755625,
            30676893644174
          ],
          [
            -30469745579,
            -45122702898,
            -35767199890,
            -23416189016,
            -16197913026,
            -12408318662,
            -10412073712,
            -9398679522,
            -8992929751,
            -9027750715,
            -9446406521,
            -10266245045,
            -11575437537,
            -13557674956,
            -16559104906,
            -21246481390,
            -29004063007,
            -43068799905,
            -72476418688,
            -150447658427,
            -468723456934,
            31382046980055
          ],
          [
            -27819457527,
            -41184423680,
            -32624573563,
            -21329088127,
            -14715279534,
            -11224571666,
            -9361438989,
            -8382443186,
            -7939747789,
            -7872608057,
            -8116153184,
            -8664715990,
            -9561923181,
            -10908971079,
            -12894176720,
            -15861079973,
            -20464387454,
            -28058618839,
            -41808148020,
            -70545537488,
            -146752902207,
            -457986225705,
            32071554307004
          ],
          [
            -25500571019,
            -37740713422,
            -29879912699,
            -19511075078,
            -13430200836,
            -10206601726,
            -8467733883,
            -7529823164,
            -7070563174,
            -6937341014,
            -7062549346,
            -7428067201,
            -8052654392,
            -8992706880,
            -10355293194,
            -12329518814,
            -15254419506,
            -19772193939,
            -27208795326,
            -40660268435,
            -68768856718,
            -143325110563,
            -447963070837,
            32746422804692
          ],
          [
            -23460040275,
            -34712010080,
            -27468562468,
            -17917501243,
            -12308627649,
            -9324210985,
            -7700359911,
            -6806437657,
            -6343595171,
            -6167955044,
            -6212080257,
            -6451235001,
            -6889905028,
            -7559019232,
            -8521212747,
            -9885843564,
            -11840874415,
            -14719978909,
            -19152923118,
            -26438436655,
            -39608220665,
            -67125828974,
            -140132559457,
            -438577057506,
            33407554964526
          ],
          [
            -21655025264,
            -32034146096,
            -25338518322,
            -16512663929,
            -11323624786,
            -8553891046,
            -7035975375,
            -6186662836,
            -5728492792,
            -5526307066,
            -5514391243,
            -5664716776,
            -5973447178,
            -6456514549,
            -7151052678,
            -8122625620,
            -9481024141,
            -11412093024,
            -14243814324,
            -18593855244,
            -25735094414,
            -38638580264,
            -65599717374,
            -137148744111,
            -429762574111,
            34055763373933
          ],
          [
            -20050622636,
            -29654904263,
            -23447560850,
            -15267726840,
            -10453641815,
            -7877096740,
            -6456494326,
            -5651051120,
            -5202738620,
            -4984788740,
            -4934006521,
            -5020997873,
            -5237065991,
            -5589076446,
            -6098949583,
            -6806975775,
            -7779903155,
            -9126972220,
            -11031431824,
            -13815517254,
            -18085248476,
            -25088988563,
            -37740530595,
            -64176702900,
            -134351289425,
            -421463235717,
            34691782891296
          ],
          [
            -18618164220,
            -27531440918,
            -21761121778,
            -14159186202,
            -9681259144,
            -7279023615,
            -5947707578,
            -5184603244,
            -4749315027,
            -4522988543,
            -4445316707,
            -4486668664,
            -4635557238,
            -4893267549,
            -5272359185,
            -5797934172,
            -6511815079,
            -7480986710,
            -8813616191,
            -10690144568,
            -13427147724,
            -17619495432,
            -24492303204,
            -36905228616,
            -62845239972,
            -131721133437,
            -413630252410,
            35316280759490
          ],
          [
            -17333926436,
            -25628335320,
            -20250674967,
            -13167724124,
            -8992264753,
            -6747726479,
            -5498312549,
            -4775584209,
            -4355148623,
            -4125531596,
            -4029437511,
            -4037658456,
            -4137181044,
            -4325823548,
            -4610244863,
            -5006111292,
            -5540199577,
            -6254968971,
            -7217116677,
            -8533463616,
            -10381576332,
            -13072531247,
            -17190552699,
            -23938697534,
            -36125351913,
            -61595581712,
            -129241904873,
            -406221143150,
            35929865073411
          ],
          [
            -16178140981,
            -23916097044,
            -18892509538,
            -12277340885,
            -8374964836,
            -6273473553,
            -5099217973,
            -4414694695,
            -4010048622,
            -3780643843,
            -3672180535,
            -3656252118,
            -3719102755,
            -3856398496,
            -4071010706,
            -4372582196,
            -4778488908,
            -5316343150,
            -6028734265,
            -6981780147,
            -8280822471,
            -10100566472,
            -12746783549,
            -16793545723,
            -23422958664,
            -35394768565,
            -60419423796,
            -126899441413,
            -399198710384,
            36533091920455
          ],
          [
            -15134229004,
            -22370012387,
            -17666784628,
            -11474690907,
            -7819662566,
            -5848266295,
            -4743037248,
            -4094480239,
            -3705966829,
            -3479174851,
            -3362707052,
            -3329165283,
            -3364541392,
            -3463184080,
            -3625503809,
            -3857212562,
            -4169640929,
            -4581090993,
            -5119529339,
            -5827384004,
            -6770033524,
            -8051286879,
            -9843044841,
            -12445981748,
            -16424489214,
            -22940750187,
            -34708292073,
            -59309632901,
            -124681411806,
            -392530214146,
            37126471441654
          ],
          [
            -14188202871,
            -20969244509,
            -16556794122,
            -10748569343,
            -7318259395,
            -5465477677,
            -4423713647,
            -3808902743,
            -3436471979,
            -3213918540,
            -3092613525,
            -3046269023,
            -3060931447,
            -3130171156,
            -3252790235,
            -3431890478,
            -3674820263,
            -3993867205,
            -4407805967,
            -4944675098,
            -5646572811,
            -6578054577,
            -7841389043,
            -9605752471,
            -12166932022,
            -16080085393,
            -22488426751,
            -34061496405,
            -58260036587,
            -122577015843,
            -386186700699,
            37710473007885
          ],
          [
            -13328194883,
            -19696125436,
            -15548389609,
            -10089511328,
            -6863946830,
            -5119576377,
            -4136239266,
            -3553024921,
            -3196369891,
            -2979131976,
            -2855297164,
            -2799724665,
            -2798706013,
            -2845385487,
            -2937515542,
            -3076441995,
            -3266837151,
            -3517004043,
            -3839761451,
            -4254087198,
            -4787923772,
            -5482943082,
            -6402838918,
            -7648358339,
            -9386044306,
            -11907002277,
            -15757575786,
            -22062895042,
            -33450574287,
            -57265258578,
            -120576743544,
            -380142452184,
            38285529665161
          ],
          [
            -12544083052,
            -18535594521,
            -14629523761,
            -9489476396,
            -6450965840,
            -4805914161,
            -3876441617,
            -3322774654,
            -2981424729,
            -2770188595,
            -2645507341,
            -2583384358,
            -2570472012,
            -2599720534,
            -2668204979,
            -2776079586,
            -2926188706,
            -3124138498,
            -3378787345,
            -3703230029,
            -4116484337,
            -4646296171,
            -5333857840,
            -6241989783,
            -7469951168,
            -9181747255,
            -11663999511,
            -15454630576,
            -21661507976,
            -32872227146,
            -56320588070,
            -118672179976,
            -374374532026,
            38852041972107
          ],
          [
            -11827191748,
            -17474749735,
            -13789886190,
            -8941597932,
            -6074417333,
            -4520560304,
            -3640819734,
            -3114766757,
            -2788151541,
            -2583324376,
            -2459022942,
            -2392367820,
            -2370439302,
            -2386146859,
            -2436139436,
            -2519759479,
            -2638586406,
            -2796367722,
            -2999269077,
            -3256463443,
            -3581165232,
            -3992332068,
            -4517453586,
            -5197215525,
            -6093569474,
            -7304328543,
            -8991056273,
            -11436078474,
            -15169264746,
            -21281983061,
            -32323578565,
            -55421874921,
            -116855845629,
            -368862406773,
            39410381328769
          ],
          [
            -11170050573,
            -16502486566,
            -13020610973,
            -8439982731,
            -5730111625,
            -4260171436,
            -3426416976,
            -2926166607,
            -2613659860,
            -2415449426,
            -2292416657,
            -2222758331,
            -2194017965,
            -2199165262,
            -2234594433,
            -2299095723,
            -2393364667,
            -2519848217,
            -2682845825,
            -2888855823,
            -3147217021,
            -3471165988,
            -3879538457,
            -4399533318,
            -5071319025,
            -5955992457,
            -7149966509,
            -8812457078,
            -11221672646,
            -14899773664,
            -20922338603,
            -31802105457,
            -54565444764,
            -115121064823,
            -363587629485,
            39960892877260
          ],
          [
            -10566198867,
            -15609205520,
            -12314040129,
            -7979549491,
            -5414447953,
            -4021888345,
            -3230721351,
            -2754584657,
            -2455534392,
            -2264006281,
            -2142880342,
            -2071380950,
            -2037529350,
            -2034421289,
            -2058313972,
            -2107625236,
            -2182429022,
            -2284250791,
            -2416075201,
            -2582540070,
            -2790335442,
            -3048872235,
            -3371347718,
            -3776437907,
            -4291032279,
            -4954781381,
            -5827947130,
            -7005589573,
            -8644667837,
            -11019441354,
            -14644682965,
            -20580843289,
            -31305582756,
            -53748029637,
            -113461856405,
            -358533573061,
            40503898039995
          ],
          [
            -10010026237,
            -14786573705,
            -11663531135,
            -7555897825,
            -5124317316,
            -3803253494,
            -3051586710,
            -2597994045,
            -2311743005,
            -2126862068,
            -2008093927,
            -1935638422,
            -1897995473,
            -1888428825,
            -1903139847,
            -1940299868,
            -1999544450,
            -2081739597,
            -2188930556,
            -2324438499,
            -2493106254,
            -2701726061,
            -2959720990,
            -3280210102,
            -3681687003,
            -4190723134,
            -4846456760,
            -5708337703,
            -6870120520,
            -8486594584,
            -10828228763,
            -14402709122,
            -20255975912,
            -30832038555,
            -52966710835,
            -111872842341,
            -353685204372,
            41039696749626
          ],
          [
            -9496641712,
            -14027329361,
            -11063299339,
            -7165201331,
            -4857023617,
            -3602144610,
            -2887169922,
            -2454665635,
            -2180565057,
            -2002225548,
            -1886125837,
            -1813388173,
            -1772983366,
            -1758368799,
            -1765745978,
            -1793128659,
            -1839843647,
            -1906281457,
            -1993808130,
            -2104799037,
            -2242785785,
            -2412731047,
            -2621471426,
            -2878403409,
            -3196543320,
            -3594189417,
            -4097592886,
            -4745389171,
            -5596240397,
            -6742642076,
            -8337296698,
            -10647031701,
            -14172728080,
            -19946392889,
            -30379717399,
            -52218871460,
            -110349170790,
            -349028891966,
            41568569415434
          ],
          [
            -9021765812,
            -13325120717,
            -10508288218,
            -6804119815,
            -4610219241,
            -3416720817,
            -2735880396,
            -2323116386,
            -2060535046,
            -1888582626,
            -1775356516,
            -1702849010,
            -1660488516,
            -1641940518,
            -1643445066,
            -1662921573,
            -1699480806,
            -1753168744,
            -1824855499,
            -1916228170,
            -2029873047,
            -2169451306,
            -2339990039,
            -2548332343,
            -2803823000,
            -3119360413,
            -3513040879,
            -4010797229,
            -4650773813,
            -5490870007,
            -6622367279,
            -8195959885,
            -10474974151,
            -13953750069,
            -19650901823,
            -29947049998,
            -51502156765,
            -108886450997,
            -344552241559,
            42090778663422
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "19569555/16777216",
        "gamma": "390658785758045107988053337405416555171934227573294916913453884530919789286379121719616379151609057672591259549303536219532913278881968079871278881322670150662245215461536180034813855489713582959527303422416537021486542509084098318800879502598164463549664535253089853517763475277968481363026189815778411463013458535238989115670811305626899845306547862765719633710142605275156518699809358842031933594456710553322078908628907599289510331130101683845013542239440298602085381867575266827138370543052919091335115387962473109984837769992114290739776598176516910735052020999265284907153446064782714728915751251314983719113431737592392430256263574459202892732794442505928954499099231046910242695618603611561597729389119541923850128804732615749723299184678764736362635705472250444766500813623061668491703374206793142580430821672966011581616368078739904302200571920224906203016202246989147456917136154477200609000254278609075291088819325803403198592859442673934476211874396177297140329878135684141356175791646021226047297294169128887782413593740519286119458635806303952448708412089073019234873358881199410938050906242779805850893738405592587119685177676901465430351114294307125635408650710962188449709/7780775897408075851346896651210041614460137305372487102125321235918496478277642991486082419222674044390904722114601108942798785832080450227741633865698729061761276215471929065093625471681588719240516658750787652496376954198477719150648265673205490941323310870702061215664041573669001341335177809135586094384809582474124887382625886842203243255515461132215108210292032383861920912882810118044396661560228222113609201089525699638027432801601951267157971757202462678849779877046806478539028995967315370001956549592587969859010616835723080184259706936208489542781956427963620245206831216725577912014659157967240001312893121076405086775889037512818754274768239150445721270196990521152705410096606330015446829127408597597182300152929451656622162135338834505528667505334155945383528860085972193886043195087196618373535227527846180061588268150710092370620411892870088612368354795688286009869307679415872412641781030272112802338437672310424694306281190936993321393078393478601315686046524556093045783143024443974479245142554887876079759403005766503155554065884264474518706520306297022760711545081539266257530782594096811909808456699017951931276450150029663772522294898009549657178197506276770601220000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "140602168884106049081128334281218156699587847410493506376752442418826135311719370159771191681434538328833296654310435851003849491293261512072533282621928464532929652841019164907976356755623148031511434397050512988378123953587183915577792463553012425500500787199362943836122582482360814693441982301186156549373010137514136344290830138462343514885771663925761048675582892186262085487773767894959773283998963945927576286397206922532366851670438474381001932462497926472530455519351147255431802123536976772414168366605088711457319097329517416548596983673682085225560395421887519788001655427126538712658396232223221825582701367682131020803040135357384078953585465775097937299641404211752237501654891406128502112783757628193602926626943312482723616846721181082587740091860280552657941681984295870689322580557492976233766811194954437364407837296750327522300608863239523435171372542558733398476800180974972453673092709819136488775713481434420654822572618228775818014911989085144537789830306433027661284236200721502517003770334928881343716592585749700480379698590514218513553382608437729752646121916578914547555480869404768133442304313148341760325121765084024291478125450764382967577020496987432276746634775299353349175039158436976690554087586548284503734716334724056471334756427086600748944398050072864268682541116873228749/733507356855078073809633545930018764743312795026456524985298495444302876357099258987717922188152404431925863407096104762828041473415124428552811870296470347519818962628595365780158765788128413191800290331112652501274306768623869734373244198456612699545345706481678338182380933917081020376844674777076601889578290752272088233491593467667789957655642748925713972522062903692439530399374638816451316965108556587948711040239779139329711793347957795603535419492566106816569618747618224537891149783932050316850657600578453125749878298434771099923377454477159430561355985042674169547172477030867476494450438648771360793886612664026127264866691108718954727601946349795491481589846289974146357129208790213342927909350602958125706900741434899518644381352756966040983366669166332164205062658367314686608407817494920157126857251400831117403443836350656537467231139930691256432079988134706562384921207822041077465099310347992280313836496981662425053628467695304125139447223130499154545859162311103932030235578562220773954041257558092469054035125621193505724349021302919213789592042018018738736125557337429935349575359622376929787775742587905460191871349309704801378042385043522022834008552972290605800802816086304254335365805432083722687070587829169310300405024236780236241779940182127271681422703957073559435715228467200000000",
        "trace": "5790072283422634966501365978238196525347973881647461592274902239175840507315714220190601494558360990669560390056976596723814290080230647600307997829542709864676214027728487928496119135015836545037755205144313732047381847054581186921339318593405703815512783154845795440615068685580388279731041774035653624806236078575548255121981058693970704713166379514262144842423809872888724825264468816715277522013367660303237358233487716855626266605147209368913051837090460128264808489785268267380233405661046147773180789237824157930905306907979996778602733260000238191615046085431658305221012218967836320904904693101623305274994225598258070711713215426005242051042335244189300313692771747769293842757453927038207984645106675533082434173633253501775726635256722534932311273793392770761294912258754436725637405573261375004252072982260889598160957199825926867485142928067807258550914486737208453024393960960041243269605031745409078163467795076848665526134546596482256116761320908876322425587271525046392589806186134819403312381267592449332721719015067087438205801705785505292578951457735822290493174040177541427666531741923837180642046697904225581041382685961586504497216085165721250263468049367057587781974998393/4079367433700285271950961751469610297962076467559130517799080420137236681603228888720255179409417329385618654948019986205402089826329795089002205736179455262332695984457346745679806711296996786433171997983132956752020480562811486418055077913273560434644516009778642270638069028575773375245937703196078162252823046376193988956062160960725053999947690086086794653357589074470198791573502751169260636896088934115499940820825250011822126688686283825955718696640164752968793392177116075020270434237711840707585795472798761541440958279567582263645153230170876565406066371704190531118999124954619792334341620612328325808334108662906270135557311699520719041209690567708886313309039766354109614048729539551138587149550798817031513782579076350147120141612526865234614029036633952293239578996754189588125814665876140653824037370119418052129989932199492908807834510489073018401379999121820095542359584625588915479134092799305476912414810340287942128451553033974354486534284760108926598405960266464910787552489999682491774477299817054774104897883087308406419130094329252816463604118347853469167934547710058827628298944693829322569656145814723982145067496258752359968168947487630770662642814170835504972431360000",
        "spectral_gap_at_least": "140602168884106049081128334281218156699587847410493506376752442418826135311719370159771191681434538328833296654310435851003849491293261512072533282621928464532929652841019164907976356755623148031511434397050512988378123953587183915577792463553012425500500787199362943836122582482360814693441982301186156549373010137514136344290830138462343514885771663925761048675582892186262085487773767894959773283998963945927576286397206922532366851670438474381001932462497926472530455519351147255431802123536976772414168366605088711457319097329517416548596983673682085225560395421887519788001655427126538712658396232223221825582701367682131020803040135357384078953585465775097937299641404211752237501654891406128502112783757628193602926626943312482723616846721181082587740091860280552657941681984295870689322580557492976233766811194954437364407837296750327522300608863239523435171372542558733398476800180974972453673092709819136488775713481434420654822572618228775818014911989085144537789830306433027661284236200721502517003770334928881343716592585749700480379698590514218513553382608437729752646121916578914547555480869404768133442304313148341760325121765084024291478125450764382967577020496987432276746634775299353349175039158436976690554087586548284503734716334724056471334756427086600748944398050072864268682541116873228749/1041107643682096118448126358904289916272249877443383251404753847615427269612841397202141012520568751752755621352346885034859348533815341565295065980279807571662265884760935442180317528773266024712276838973850582653246694136444179324931234323454150893764741782118038191172917878100393365496838241693136974792119609430192058422690513703797090979447163064787090298528331036473413827012133545849260924878284942166190501814919772299478578016230406797481291443680267468247252333942934234353691628616620083395490302772179166205011475667763817906435047079156504547318731146795239155414628668926502372290683315332459945617600204218611467759580204763470708754873340914390136870924320569506136680968776103945667263174483102159194598057845500241888913628332436146897172326810686891291066169321360991590987639817411245772592742925844423792249317909700082706357919174501208824380802796591980980323167962363394324172806275273527230803084068304048536089312946322389582433965351494946324625066764952070686582254630802810059923462415085322951709935355470747762582061606014243748468903540783903959715352090598486643939182027144653523736259790809386362244682984488184990707297212444927037491110420813412129168377886786470858485715446303896806465717161523225445101495545907349459553214000927287607113325436361887209377810288197384860000"
      },
      "certified": true
    },
    {
      "index": 8,
      "v_lower": "390625/524288",
      "v_upper": "1953125/2097152",
      "t_lower": "152587890625/274877906944",
      "t_upper": "3814697265625/4398046511104",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "18627695/16777216",
        "tau": "55754801/1073741824",
        "epsilon": "2635327423043691563610260346453885865392859587828322038751504052196480925129407942316186052307119191363378575220098013776898886317482068607058631204710104018017490149120678877745893001749647530479024837133226364468652371452321038752135932107552877201191480204666774924522722956993140439503355319/1432198483947468052648517333008347482353493404201232554702437965904660496882653027602702059364035350724374111502154008661982339126055433825197791450043825171432862672247312740330661240262633111316293340487684474177311878069129340763461273957347366472330794052286976348052624585917960492925850777226628300800",
        "strict_finite_spectral_margin_below_s": "74367915710586229763198135267688755176918366053195239521325912605142865639649889684381431399015066344360894400286012018231444378119101830417727873197997584722322783127372447294445542539420676135684625735303803427313388389620102056658669076408345052880953473984066961565205850727771221410161098157023543881/1432198483947468052648517333008347482353493404201232554702437965904660496882653027602702059364035350724374111502154008661982339126055433825197791450043825171432862672247312740330661240262633111316293340487684474177311878069129340763461273957347366472330794052286976348052624585917960492925850777226628300800",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2834372029482
          ],
          [
            -5886529094559,
            6742166168309
          ],
          [
            -2212391021490,
            -3949755726855,
            10477210946517
          ],
          [
            -1126433332735,
            -1725570893640,
            -2126047847904,
            12912457932005
          ],
          [
            -679266869579,
            -971795579402,
            -952341775623,
            -1332405029406,
            14656073289188
          ],
          [
            -453732593373,
            -627339716361,
            -554121425440,
            -561882129554,
            -1011512101817,
            16098463655235
          ],
          [
            -324400059666,
            -439937063396,
            -368505288359,
            -319437228782,
            -397785337591,
            -856060180801,
            17378616741263
          ],
          [
            -243426717556,
            -326194027600,
            -264975858814,
            -211264451956,
            -216588316169,
            -320538562770,
            -764432786779,
            18552017331836
          ],
          [
            -189391971239,
            -251781244513,
            -200602295907,
            -152179314682,
            -139846666885,
            -168013437075,
            -277717945599,
            -702003904945,
            19646133861809
          ],
          [
            -151545055322,
            -200356210302,
            -157558495690,
            -115751167386,
            -99428865258,
            -105694343679,
            -141674688604,
            -250396626305,
            -655241938337,
            20677187066029
          ],
          [
            -124009213288,
            -163295864846,
            -127233097663,
            -91439506934,
            -75110638227,
            -73849615454,
            -87259671634,
            -125434805401,
            -231044788749,
            -618028078601,
            21655973154428
          ],
          [
            -103351708901,
            -135686800783,
            -105005804847,
            -74284262092,
            -59140333693,
            -55142209519,
            -60009337860,
            -76066226096,
            -114339949261,
            -216294986874,
            -587211999920,
            22590258851207
          ],
          [
            -87458195711,
            -114556988151,
            -88199106772,
            -61667320350,
            -47988936071,
            -43081142433,
            -44283121504,
            -51655112887,
            -68572754643,
            -106153995912,
            -204466258360,
            -560987672795,
            23485928011234
          ],
          [
            -74968601439,
            -98020515131,
            -75166880062,
            -52086056707,
            -39842633357,
            -34777136007,
            -34296157168,
            -37736360975,
            -46122988656,
            -63159218676,
            -99764536782,
            -194634727323,
            -538227201786,
            24347601982868
          ],
          [
            -64975800208,
            -84832693491,
            -64848498115,
            -44621450569,
            -33682076041,
            -28775484270,
            -27506240897,
            -28993745783,
            -33424884558,
            -42178336365,
            -59015296275,
            -94568032116,
            -186249481050,
            -518177516677,
            25179008207382
          ],
          [
            -56855931288,
            -74144573860,
            -56533961232,
            -38682661535,
            -28893980169,
            -24273498973,
            -22649638818,
            -23107464667,
            -25509997155,
            -30374890813,
            -39198814196,
            -55701787051,
            -90211463814,
            -178958976076,
            -500309025723,
            25983215243157
          ],
          [
            -50168507484,
            -65360713748,
            -49732629550,
            -33874247103,
            -25089060736,
            -20795911887,
            -19037543028,
            -18932900642,
            -20218929717,
            -23056967032,
            -28091625089,
            -36845980306,
            -52963339712,
            -86474655352,
            -172526048700,
            -484233896335,
            26762790852283
          ],
          [
            -44595333902,
            -58053307073,
            -44096200869,
            -29922623805,
            -22009325960,
            -18045177702,
            -16266785340,
            -15850875117,
            -16490865640,
            -18190158567,
            -21231377081,
            -26304737858,
            -34923124512,
            -50642222210,
            -83212612455,
            -166783254244,
            -469658867775,
            27519912815457
          ],
          [
            -39901912635,
            -51908483711,
            -39371637872,
            -26633177828,
            -19477629135,
            -15826418562,
            -14087629729,
            -13501676520,
            -13754603072,
            -14777694771,
            -16686023768,
            -19811738288,
            -24856759185,
            -33309127201,
            -48635802654,
            -80325377906,
            -161607894550,
            -456356415822,
            28256449183623
          ],
          [
            -35912346737,
            -46691687803,
            -35371384519,
            -23864151370,
            -17368678784,
            -14007163253,
            -12338090345,
            -11664097581,
            -11679872301,
            -12284398754,
            -13510519563,
            -15521557548,
            -18668635970,
            -23650738823,
            -31925603793,
            -46874262790,
            -77741339072,
            -156907275357,
            -444146272778,
            28974017947990
          ],
          [
            -32492604702,
            -42224753316,
            -31953949899,
            -21510154210,
            -15591605530,
            -12494514673,
            -10909016624,
            -10195647459,
            -10064536984,
            -10401766482,
            -11198390380,
            -12532499939,
            -14588311324,
            -17722278529,
            -22624052008,
            -30719599735,
            -45308265607,
            -75407503071,
            -152609581299,
            -432883100586,
            29674032384308
          ],
          [
            -29539107179,
            -38370363311,
            -29010916544,
            -19491423210,
            -14079067970,
            -11221583216,
            -9724466414,
            -9000937876,
            -8779002660,
            -8941572570,
            -9458254517,
            -10361909201,
            -11751361915,
            -13819277042,
            -16921124905,
            -21734529807,
            -29653989608,
            -43901794936,
            -73283571091,
            -148657990737,
            -422447986406,
            30357736149619
          ],
          [
            -26970785762,
            -35021291774,
            -26458045746,
            -17746634445,
            -12780217086,
            -10139100311,
            -8730142583,
            -8014007057,
            -7736912179,
            -7783523667,
            -8112703264,
            -8732473588,
            -9695464564,
            -11109952838,
            -13171127642,
            -16230510424,
            -20952735582,
            -28701898983,
            -42627816647,
            -71338181559,
            -145006741922,
            -412742405364,
            31026230878470
          ],
          [
            -24723457034,
            -32092815201,
            -24229062559,
            -16227977709,
            -11656021260,
            -9210054848,
            -7886302354,
            -7187961455,
            -6878813423,
            -6847714881,
            -7048600538,
            -7475589916,
            -8155231612,
            -9149698812,
            -10571261699,
            -12614721847,
            -15626288012,
            -20257467266,
            -27843327787,
            -41465547826,
            -69546443328,
            -141618420447,
            -403683829061,
            31680498180531
          ],
          [
            -22745771333,
            -29517268760,
            -22271233375,
            -14897710066,
            -10676081534,
            -8406160171,
            -7163256914,
            -6488657698,
            -6162620108,
            -6079308909,
            -6190961141,
            -6483897702,
            -6969468489,
            -7683460826,
            -8692592158,
            -10110376981,
            -12129775698,
            -15091114510,
            -19633031893,
            -27063030209,
            -40398678884,
            -67888264889,
            -138462037487,
            -395202463628,
            32321417387790
          ],
          [
            -20996251879,
            -27240080680,
            -20542167033,
            -13725699009,
            -9816413942,
            -7705465972,
            -6538428138,
            -5890713357,
            -5557812880,
            -5439605934,
            -5488438481,
            -5686349793,
            -6035639963,
            -6556429375,
            -7289169900,
            -8302568237,
            -9709957832,
            -11701741245,
            -14612195913,
            -19067534429,
            -26349139347,
            -39414180610,
            -66347191204,
            -135511635702,
            -387238782392,
            32949780026511
          ],
          [
            -19441101324,
            -25216842894,
            -19007466364,
            -12687641640,
            -9057874857,
            -7090706841,
            -5994372355,
            -5374911127,
            -5041790241,
            -4900626549,
            -4904876762,
            -5034373376,
            -5285966913,
            -5670204965,
            -6211787979,
            -6953471801,
            -7964599292,
            -9357573443,
            -11319907091,
            -14179870172,
            -18551768807,
            -25692248487,
            -38501481827,
            -64909573984,
            -132745256748,
            -379741629763,
            33566301732006
          ],
          [
            -18052556507,
            -23411119389,
            -17638980642,
            -11763754276,
            -8385023264,
            -6548136869,
            -5517422209,
            -4926464367,
            -4597502080,
            -4441710411,
            -4414193501,
            -4493820931,
            -4674163911,
            -4959794398,
            -5365660328,
            -5918864664,
            -6663200445,
            -7667911804,
            -9044080111,
            -10976202554,
            -13786688411,
            -18078478478,
            -25084781073,
            -37651888680,
            -63563966861,
            -130144162519,
            -372666743549,
            34171632143263
          ],
          [
            -16807640250,
            -21792787169,
            -16413489044,
            -10937794982,
            -7785285733,
            -6066692216,
            -5096733751,
            -4533830689,
            -4211873738,
            -4047315338,
            -3997170901,
            -4040098701,
            -4167729893,
            -4380852031,
            -4688217424,
            -5107164626,
            -5666020023,
            -6408912677,
            -7404583761,
            -8762597594,
            -10664421572,
            -13426802479,
            -17641850554,
            -24520548316,
            -36858165573,
            -62300675932,
            -127692238220,
            -365975589006,
            34766363184697
          ],
          [
            -15687204340,
            -20336766778,
            -15311697524,
            -10196325322,
            -7248334821,
            -5637379462,
            -4723605348,
            -4187883269,
            -3874731577,
            -3705554939,
            -3639382719,
            -3655115192,
            -3743285074,
            -3902266116,
            -4136794042,
            -4457943886,
            -4884349515,
            -5444900120,
            -6183664070,
            -7168658214,
            -8507843835,
            -10379705107,
            -13095546342,
            -17237161682,
            -23994431866,
            -36114226834,
            -61111419960,
            -125375528223,
            -359634428559,
            35351036047825
          ],
          [
            -14675188558,
            -19022041170,
            -14317466466,
            -9528146390,
            -6765620333,
            -5252822238,
            -4390982664,
            -3881321048,
            -3578054915,
            -3407203843,
            -3329818877,
            -3325311534,
            -3383651927,
            -3501676453,
            -3681477022,
            -3930017106,
            -4259677034,
            -4689767140,
            -5249359200,
            -5982233880,
            -6955566286,
            -8275690852,
            -10118187346,
            -12789143425,
            -16860524878,
            -23502151769,
            -35414905824,
            -59989069499,
            -123181870504,
            -353613572119,
            35926147115797
          ],
          [
            -13758041775,
            -17830890386,
            -13417210262,
            -8923863470,
            -6330011691,
            -4906920650,
            -4093093401,
            -3608241817,
            -3315445290,
            -3145006669,
            -3059951327,
            -3040356109,
            -3075972331,
            -3162669767,
            -3300782282,
            -3494523125,
            -3752137509,
            -4086732677,
            -4517935223,
            -5074776451,
            -5800619770,
            -6761741539,
            -8062860986,
            -9876748446,
            -12504497763,
            -16508705089,
            -23040093797,
            -34755779313,
            -58927443813,
            -121100605419,
            -347886767427,
            36492153021412
          ],
          [
            -12924265816,
            -16748289411,
            -12599426362,
            -8375546702,
            -5935522091,
            -4594592295,
            -3825174058,
            -3363828403,
            -3081743453,
            -2913188848,
            -2823086143,
            -2792258918,
            -2810460633,
            -2872971531,
            -2978950770,
            -3130744272,
            -3333805732,
            -3597121797,
            -3934187296,
            -4364730442,
            -4917609904,
            -5635699678,
            -6584355990,
            -7866714577,
            -9652838211,
            -12239042168,
            -16178982490,
            -22605178915,
            -34133031950,
            -57921150812,
            -119122341275,
            -342430700173,
            37049474989652
          ],
          [
            -12164053228,
            -15761430603,
            -11854322773,
            -7876464234,
            -5577093648,
            -4311573103,
            -3583262948,
            -3144114768,
            -2872748670,
            -2707104381,
            -2613905598,
            -2574757991,
            -2579558279,
            -2623249076,
            -2704205733,
            -2823491957,
            -2984644040,
            -3193851117,
            -3460522424,
            -3798336049,
            -4226991795,
            -4775097510,
            -5485000104,
            -6421135470,
            -7685098570,
            -9444348043,
            -11990625952,
            -15869049557,
            -22194763176,
            -33543350321,
            -56965459455,
            -117238763849,
            -337224581013,
            37598502585387
          ],
          [
            -11468997475,
            -14859342078,
            -11173521146,
            -7420870608,
            -5250428485,
            -4054262611,
            -3364041579,
            -2945809427,
            -2685010094,
            -2522978255,
            -2428138957,
            -2382886203,
            -2377348588,
            -2406300601,
            -2467599575,
            -2561422121,
            -2689968621,
            -2857493221,
            -3070621143,
            -3338990782,
            -3676337917,
            -4102254463,
            -4645052074,
            -5346533923,
            -6270227927,
            -7516236594,
            -9249516366,
            -11757430603,
            -15576932456,
            -21806559932,
            -32983839160,
            -56056196991,
            -115442480284,
            -332249802000,
            38139596963443
          ],
          [
            -10831859481,
            -14032580610,
            -10549818393,
            -7003837661,
            -4951854812,
            -3819602599,
            -3164711829,
            -2766160573,
            -2515669689,
            -2357715397,
            -2262322106,
            -2212660201,
            -2199143920,
            -2216494050,
            -2262232807,
            -2335920903,
            -2438817276,
            -2573816265,
            -2745608780,
            -2961073510,
            -3229957962,
            -3565977308,
            -3988567053,
            -4525717585,
            -5218684627,
            -6130107807,
            -7358647835,
            -9066857719,
            -11537905566,
            -15300930214,
            -21438578665,
            -32451954359,
            -55189665432,
            -113726890155,
            -327489648932,
            38673093699894
          ],
          [
            -10246378333,
            -13272982869,
            -9976993973,
            -6621118413,
            -4678219915,
            -3604981068,
            -2982899888,
            -2602851937,
            -2362342575,
            -2208757144,
            -2113619565,
            -2060853548,
            -2041189456,
            -2049371516,
            -2082713857,
            -2140350075,
            -2222869908,
            -2332199203,
            -2471662113,
            -2646214088,
            -2862873143,
            -3131420046,
            -3465500165,
            -3884363421,
            -4415666607,
            -5100122250,
            -5999505480,
            -7211086258,
            -8895108826,
            -11330718678,
            -15039567078,
            -21089076350,
            -31945448880,
            -54362573067,
            -112086078220,
            -322929059066,
            39199305269010
          ],
          [
            -9707116851,
            -12573462666,
            -9449653124,
            -6269036763,
            -4426804002,
            -3408155641,
            -2816580458,
            -2453921584,
            -2223024871,
            -2073972118,
            -1979690965,
            -1924828917,
            -1900447361,
            -1901365559,
            -1924778399,
            -1969525344,
            -2035717698,
            -2124583805,
            -2238467941,
            -2380961685,
            -2557176808,
            -2774197861,
            -3041790344,
            -3373498927,
            -3788371065,
            -4313725708,
            -4989741310,
            -5877354388,
            -7072494423,
            -8733187067,
            -11134717470,
            -14791554796,
            -20756518406,
            -31462328701,
            -53571977887,
            -110514724604,
            -318554415927,
            39718523218831
          ],
          [
            -9209334873,
            -11927844714,
            -8963098550,
            -5944397547,
            -4195250379,
            -3227191988,
            -2664016439,
            -2317698005,
            -2096022003,
            -1951572353,
            -1858589698,
            -1802412374,
            -1774437265,
            -1769592632,
            -1785016495,
            -1819348820,
            -1872357925,
            -1944765310,
            -2038203899,
            -2155283216,
            -2299759794,
            -2476832247,
            -2693604518,
            -2959795572,
            -3288830222,
            -3699544499,
            -4218920398,
            -4886614323,
            -5762750911,
            -6941967964,
            -8580158099,
            -10948898607,
            -14555762448,
            -20439547037,
            -31000816625,
            -52815240490,
            -109008029135,
            -314353374629,
            40231020089193
          ],
          [
            -8748884708,
            -11330727588,
            -8513224814,
            -5644412742,
            -3981508479,
            -3060413991,
            -2523710556,
            -2192749389,
            -1979892419,
            -1840048168,
            -1748685132,
            -1691798043,
            -1661116849,
            -1651700502,
            -1660673987,
            -1686545660,
            -1728838160,
            -1787902168,
            -1864848681,
            -1961570590,
            -2080845677,
            -2226529312,
            -2403861554,
            -2619934859,
            -2884401523,
            -3210554984,
            -3617016042,
            -4130433874,
            -4789956513,
            -5654923499,
            -6818727925,
            -8435210353,
            -10772383520,
            -14331192079,
            -20136955363,
            -30559322334,
            -52089984633,
            -107561647229,
            -310314712448,
            40737051108667
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "18627695/16777216",
        "gamma": "56569172974164315217791257237040580343893961639382980214306136157886480031152043729227200375715997525635780360878828956606355257394519330758262558464727584710099266956130413064683775516641673424450955161059155153540648530283589298239511609081096856396420178406466062183320625683503137293280898438356302130382428996888756697072896865493188148227674292940435478143652887834778992897313526836717385614248796964193255093744385719873663478816221344588017469531224233228175802493016294491686305407757868759387399379278137903709220187623326580721194100115033020545186686873942118157835281581305135448615989395091741852356552928231010917210454426156468168984701495219378386613298164805805375519921159859141163963464961488281044283085441167116914195629708943272741641990733681550419193017330294607444269875760637166879539635241383952816822310769070487037534762709466755693986752244901594173580761008817094769129113221845158390752285899588324271317774316713060718803083491451096430550213052176294295965508959728950228398579355469929470775400930280864654925189102593722344806066468806455742322133224876132594668991178312661864703399105349979827538548003453060549903731567670136478811056767214339799997241698529430604997219984909907716586733726681115432449589203692369345071831538368292900578465997884383413/1224774519082249899307746790808220739029195827095118715875274798014642419427561346690817020002416125275567752678444742175205099415995579611031618456561328484905415187775787927291173276135593690220643756330570538560084476049973198895970080752398652010213792243076983593388000527001733846788584952354528087282236754720007021752466954401003271734999001974749372184415749505870322654757592220246083050883693409623256090035370661328109888280516252819312691941843181774790303147556704935261617431592136720135774614962217109254257406493797304422877583252732373864791977553940052606011263305248055429879938493713124243729516162865909745870319119220395464646063486794503985348650690592627921468772663813575984630779777129237344918363901262588317141472027658159361617071615702109085070352665917556264376976227127606030896459079480826581679453684725684074384465058894184532157391349407675501847533009327471100042132214376769005764704330118378067743752170808912796163938039684877543566932026451387546986957581827846650929546613816442655535669069905331545593480607476970222356407815557315813712838708164929271464494096610906983036633758202305104079470379227877603276956376330709346678363993016784840673065978302137930885013208174304108215715547674534890082935958428936615872665443456992793623358456219269540000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "13988883688468670746710416003838693181697309767952705640477618572650305484409026917524218541288255686878601811288889407280942288028670728027864536860197232764195382668542532835451524840771319320724636109680006865454533687052543170663803068355491091809038798242776138693594792282811037727546364920347425698030342558135118717287793387432188600882761706897843493494299686742494272097420608910392105247484328417905632955284376368532415220894846978810683946272519178657269987689085967235348970959892653893352763528642186991155947292415426569287844287270861389983043198869889605632062656316737427666600021149522870450982937351015513508098538547973334400011288803713382667139566242527450311932051252973397157399539827200470521308167426196318125240881205399582798386980260160451976816941609221496660989511399871379532758535955803399817419460034394528056343425875110642394451969796091329298408276201918810638951536206816174676606205059200011572311191325279404848641894519643559477538638400997700510864431174855025206370128243282508701432368574230895022223880923746019374609097958655775908258504197083357604621674434068480083895890531377894769005054206332339352847989393207487200841308871681621210444579728766584537170912412722289795309141520305819233412936280926652742857624157049547531889014710374081187032613640662571951108557186883640148507702651864107540862039738228890357317172229490908052276170514434424234583366562415413/53049941205667465535482894467883185045931520962620225590583238284804624442656310256214470956855773146572562176716854569665735098199239108373781684056204306105652159907421640072317835679915783269679358115222541518892386066400641187500685994739786634792711455559041591565985542654773778816283446331200421314712765814871519167166261292369652780972512158251282128232739049392133550372590032387497362884957957317294600999912915063101015082398329240783814759162027050951314340149196935295629644225146132938556866395910064982553037569442314543290161095950584198835857216835859374586407217466282784212659256837973197507822711381248032972668554131602264788985231609463119042008055308355229540754421196910394285797614071344809940474367754932761405202732887232538670579958142816625136520721915932560351684382767082059587521800949576163523635130720290349546343530500116600969407644867844179647544185862395488620048155796729072499696800041916751138799165667833217937871256756059700248428436645593917248574006442788044783514868901814643396854878088257082848502615298601631359753629012828745703140446636964690905071289895744808925179678868389387972038133356581133716978926389553227137717848658802129031976152891896315526475148853153322714559004931785697210029546762763738256564558811227881985940294925716804189064504447225748795945940935300574701529485999700161468360753219878208732054651411422793294835372896817418643859046400000000",
        "trace": "950048029098829077971898560462681367555639235269368398990807378127455098693181456166973973142290523299558641268663319305626518685527684983945923878339453238951690492245841543770551772848638650100853829600782919602291061586130467087042670328986004539645135711280837408007024209913391929300289334720632483686103244927946582242665589554745496357407616470970821863452969407447933554994150945008574677387872601371363634947155140323618206807660695338616378874458207846981309206834658576669783366848937790699126919025218737177299025661996752530402703271732374021900986507342064887253701205977223162597647324389601944178785200732121770825516720788692267416786708113698863009634170135642913584675033807351067378488335139147246588682057033432565471854428093428169861790519600973818904970456710150822472470423890795837385870920957846165585027862277362387815308279530641991913667626825571593967370943751775500473251393153574313647583893091780916955004784252989588995240072106319678447235925559170149696595344275778052269524871330418288026723428614426077975926130982174940425161406260373249984447824650346905270348334838342638392870872278340961626920409951062166888286507917164230107757880077730156750009074291474975537353649185120446475742220980696703092244813967558868087595825427076036322832250991288943646170901/642134583060594635208259949459260434824139021796045601308816073301500844796837283333835073783026745488476865916276436985553931162613490443108545177353625788694090317968592300823634654598578144658400873719042166520589569779288348502770361697513584465130968707538345574210208020300685035065093627500050821825029343658643041420557394588993203331399156747337398843822964476933739724017548509968378390581709850344557688932464413286392077106815305158131812632805078086341258456626209717098442879974578176726545001329310883776696107135820001141261642368408550828824056327800122300700433215781892485220893192991866483496460569996642088842857870377822697368355333364516905470473373269427707691019882365492125830102267791533589092559173065159903617468086436841055383491243253227367993365058508583738737676112168278310726642737862843606855557413457459451990882416797514219995734395798251373512639386394281168098889414411167468494365303829104200381236338129063272075198746950305077561619658284145074234698016661358064922550135064595086985484865322526465376114760732885763938796340802913993339876780626374437877576680923939200322310639820370138407617366184625492866868904633674941951306101170784090546800415632071291507841804887289552288201073059186548451802327772790320462648020019179837783203358294288388587520000",
        "spectral_gap_at_least": "13988883688468670746710416003838693181697309767952705640477618572650305484409026917524218541288255686878601811288889407280942288028670728027864536860197232764195382668542532835451524840771319320724636109680006865454533687052543170663803068355491091809038798242776138693594792282811037727546364920347425698030342558135118717287793387432188600882761706897843493494299686742494272097420608910392105247484328417905632955284376368532415220894846978810683946272519178657269987689085967235348970959892653893352763528642186991155947292415426569287844287270861389983043198869889605632062656316737427666600021149522870450982937351015513508098538547973334400011288803713382667139566242527450311932051252973397157399539827200470521308167426196318125240881205399582798386980260160451976816941609221496660989511399871379532758535955803399817419460034394528056343425875110642394451969796091329298408276201918810638951536206816174676606205059200011572311191325279404848641894519643559477538638400997700510864431174855025206370128243282508701432368574230895022223880923746019374609097958655775908258504197083357604621674434068480083895890531377894769005054206332339352847989393207487200841308871681621210444579728766584537170912412722289795309141520305819233412936280926652742857624157049547531889014710374081187032613640662571951108557186883640148507702651864107540862039738228890357317172229490908052276170514434424234583366562415413/78488207014225196721811091276413549685243071237694260633357394223436267262775658642190067857799241864467876445776328091070567409621546743273786192325578245862932194791300806549515781383700586991808381142673515951866435277456536397028250978710684858708121878042282507025848495265483587649912036365331464570186534321374757383847210227990870470158642312586226730254777652015603677148351999223972991270494464632483794611344290995370076764105321747080678611359214257564519972645082264080417239287902386125238190434832379460735952878581610218815014866909966062268223528008884241831445229902573970583415745981003605436522037161371479384263979867113711730250918075512092556119597598280574510611803150430871889589418850445429686531642591467385582782951039918644761504120127436351410465098687502246259829923330327719690866927933022142829427849300709760140113521493150922006386914444784610382569462160828849878921803042741010581440079424380869843886495068943978062641012121823445140563504343274394028271648775033667554248131592301470828583647992684395015160861814228108432370945259227243306726687843852957640043541147588440444153467917729014983486514104863330975618849365405833129725496718379767015687628638987718530288916315302519743473438063562106204472782648462343918402352741665068143433520669407364784599363747895727824686795973238888608383615361753394431415024298669048220083960709144968075605149957520987616187220477820000"
      },
      "certified": true
    },
    {
      "index": 9,
      "v_lower": "1953125/2097152",
      "v_upper": "9765625/8388608",
      "t_lower": "3814697265625/4398046511104",
      "t_upper": "95367431640625/70368744177664",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "2192877/2097152",
        "tau": "73109675/1073741824",
        "epsilon": "8426001253939360007197369043861969503858780906872924677000098013924600232909420337167381966534459182030735201929837707381251759645897272845948410845311451862925170561981319646605810829436283061903536684750832370340890033490695429314408572299632412550193543009766022369736946700229872662457233298692455580436646429651488172173704791438848515530929162228965664542010733965947581579/5736466143264107654395749919646499884096386898918251139606786319619975697310732379422553933757694245399042904856415155409752908395172591125664851076264004153282975661270285481032919564136094715439662092783572947540680272448358075807073123230419000755283757221294469993481404070948731929051406308657522925731593507860335014102651825521729468212341339367946599394889998747696241496461148160000",
        "strict_finite_spectral_margin_below_s": "390588469219855032695880590385860731125499147656248407378485116495719040416773260216232966582648228224779344093186039512325427218459841029997771688966850973827971549198958266583087375782297907104728101051001115833926864213089311904773822373999624633361871207176313245758739254901402240102156781430380997621598061660120277496379069059850766352685184702956498686269934262070589218672004418421/5736466143264107654395749919646499884096386898918251139606786319619975697310732379422553933757694245399042904856415155409752908395172591125664851076264004153282975661270285481032919564136094715439662092783572947540680272448358075807073123230419000755283757221294469993481404070948731929051406308657522925731593507860335014102651825521729468212341339367946599394889998747696241496461148160000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            2924094613293
          ],
          [
            -4901464977643,
            6867801291051
          ],
          [
            -2029436800826,
            -3123610688865,
            10176898444327
          ],
          [
            -1062565480253,
            -1445860065612,
            -1725057723278,
            12375886038119
          ],
          [
            -647902741769,
            -824225112623,
            -810787724702,
            -1126009349546,
            14018972281086
          ],
          [
            -435153024519,
            -534018418532,
            -472605048130,
            -505823878993,
            -872029838057,
            15401447630336
          ],
          [
            -312077717426,
            -375025017490,
            -313239260487,
            -288160337783,
            -372527029528,
            -743216400695,
            16634490830374
          ],
          [
            -234628336379,
            -278248041173,
            -224512002157,
            -189432248396,
            -204757693232,
            -306401174928,
            -665070103347,
            17766080286944
          ],
          [
            -182778068303,
            -214847562559,
            -169542463369,
            -135635834850,
            -131701899336,
            -163386369512,
            -268112885609,
            -611020179515,
            18821337383377
          ],
          [
            -146382054647,
            -171000426067,
            -132910628356,
            -102666697732,
            -93100422483,
            -102804984926,
            -139932324486,
            -242909780780,
            -570249462546,
            19815580838241
          ],
          [
            -119861048146,
            -139387509792,
            -107174407336,
            -80795454519,
            -69956240009,
            -71563958649,
            -86523289221,
            -124951170009,
            -224684983771,
            -537707829934,
            20759174761247
          ],
          [
            -99942408311,
            -115830251145,
            -88352908253,
            -65442725053,
            -54835381607,
            -53203554539,
            -59421222152,
            -76278705337,
            -114444455794,
            -210608881573,
            -510733904162,
            21659633472912
          ],
          [
            -84604289365,
            -97798139923,
            -74146867351,
            -54200605580,
            -44332129332,
            -41397717801,
            -43723534220,
            -51831312170,
            -69226130475,
            -106545995819,
            -199225383347,
            -487777190619,
            22522669491515
          ],
          [
            -72543179141,
            -83684225207,
            -63147105017,
            -45694075491,
            -36695786032,
            -33299201718,
            -33756757813,
            -37810300802,
            -46661488337,
            -64022077480,
            -100299594732,
            -189713532432,
            -467859032328,
            23352775674388
          ],
          [
            -62888167065,
            -72427397558,
            -54448148588,
            -39086472800,
            -30945002132,
            -27468482194,
            -26992999798,
            -28988932264,
            -33805581945,
            -42892594759,
            -59975399157,
            -95172873721,
            -181573424304,
            -450321596346,
            24153576957533
          ],
          [
            -55039483518,
            -63303665889,
            -47445290818,
            -33842488643,
            -26491551946,
            -23110721126,
            -22167139077,
            -23051470490,
            -25768842565,
            -30908286344,
            -39996822679,
            -56702056987,
            -90847364251,
            -174480638288,
            -434700384462,
            24928056945387
          ],
          [
            -48573190328,
            -55805104393,
            -41721496489,
            -29605400034,
            -22963588590,
            -19755855549,
            -18587530917,
            -18845891641,
            -20391941986,
            -23450037518,
            -28700550507,
            -37680189145,
            -53973805377,
            -87120570081,
            -168213366819,
            -420654448352,
            25678711255532
          ],
          [
            -43182776334,
            -49566717248,
            -36981225321,
            -26129360781,
            -20115689759,
            -17110233437,
            -15848984807,
            -15746230115,
            -16604487266,
            -18481929333,
            -21692990313,
            -26948676475,
            -35768151144,
            -51646896685,
            -83856940687,
            -162613364871,
            -407925675160,
            26407655384318
          ],
          [
            -38642189562,
            -44320679064,
            -33010088032,
            -23240080836,
            -17780001683,
            -14982034353,
            -13700602066,
            -13388007361,
            -13827059970,
            -14996948512,
            -17039995799,
            -20306939870,
            -25513703405,
            -34151183622,
            -49626198688,
            -80961738954,
            -157563735142,
            -396313716876,
            27116702968761
          ],
          [
            -34781765375,
            -39866821685,
            -29649377121,
            -20810984570,
            -15838240958,
            -13241235602,
            -11979822970,
            -11546879472,
            -11723596307,
            -12451277754,
            -13786224355,
            -15907292283,
            -19178155479,
            -24308484196,
            -32757203643,
            -47846035585,
            -78366315039,
            -152975614908,
            -385659834172,
            27807424028441
          ],
          [
            -31472155040,
            -36053086685,
            -26779496256,
            -18748215430,
            -14204910508,
            -11796919199,
            -10577280014,
            -10078327226,
            -10088055460,
            -10530293438,
            -11416554885,
            -12837936805,
            -14988820690,
            -18235240532,
            -23275790413,
            -31536784765,
            -46259406008,
            -76019389799,
            -148779828020,
            -375836077640,
            28481189236935
          ],
          [
            -28613354522,
            -32762270949,
            -24308892081,
            -16980903174,
            -12816845567,
            -10583804762,
            -9417016941,
            -8885653163,
            -8788228058,
            -9041601441,
            -9633459118,
            -10607736879,
            -12071466276,
            -14224836263,
            -17431325347,
            -22376515499,
            -30454819612,
            -44831625370,
            -73881666723,
            -144921440511,
            -366737803980,
            29139204185389
          ],
          [
            -26127064459,
            -29902849626,
            -22166488244,
            -15454671862,
            -11626484580,
            -9553938779,
            -8444830926,
            -7902048086,
            -7735993190,
            -7862076453,
            -8255314977,
            -8933335247,
            -9955522780,
            -11436000459,
            -13576090190,
            -16734426800,
            -21583000982,
            -29485603038,
            -43536418472,
            -71922371583,
            -141356086754,
            -358278354013,
            29782536315616
          ],
          [
            -23951273723,
            -27402502059,
            -20296406129,
            -14127204575,
            -10597412260,
            -8671390084,
            -7621126189,
            -7080068144,
            -6870694949,
            -6909871356,
            -7166102118,
            -7641967988,
            -8369710372,
            -9416133572,
            -10898115384,
            -13015804623,
            -16121974726,
            -20875093390,
            -28609814597,
            -42353428051,
            -70116953941,
            -138047415835,
            -350385177333,
            30412136380137
          ],
          [
            -22036356634,
            -25203466855,
            -18654212875,
            -12965148429,
            -9701332750,
            -7908763303,
            -6916381569,
            -6385212159,
            -6149414582,
            -6128798328,
            -6288840174,
            -6623413136,
            -7148768227,
            -7904460237,
            -8960725897,
            -10434994837,
            -12525099951,
            -15577569612,
            -20237722734,
            -27812599698,
            -41266573348,
            -68445514321,
            -134965270191,
            -342996952054,
            31028855747292
          ],
          [
            -20342219063,
            -23259157914,
            -17204210414,
            -11941913760,
            -8915968094,
            -7244847411,
            -6308189365,
            -5791865632,
            -5541049470,
            -5479204321,
            -5570782203,
            -5804634023,
            -6187356148,
            -6742215033,
            -7512423834,
            -8569591272,
            -10030553687,
            -12090278579,
            -15088988164,
            -19659363245,
            -27082310116,
            -40262936750,
            -66891699284,
            -132084356914,
            -336061405673,
            31633460505472
          ],
          [
            -18836183224,
            -21531664549,
            -15917447171,
            -11036082445,
            -8223570155,
            -6662993305,
            -5779269558,
            -5280661945,
            -5022584369,
            -4932427055,
            -4974774122,
            -5135653849,
            -5415738446,
            -5828263997,
            -6400160153,
            -7176388002,
            -8228829394,
            -9673128795,
            -11701150644,
            -14646914472,
            -19131024288,
            -26409653537,
            -39331988759,
            -65441906945,
            -129383259081,
            -329533640444,
            32226643069112
          ],
          [
            -17491400479,
            -19989881025,
            -14770239815,
            -10230239098,
            -7609848224,
            -6149971433,
            -5316106978,
            -4836719972,
            -4576672303,
            -4467310026,
            -4474010759,
            -4581318481,
            -4786244220,
            -5095702390,
            -5526489150,
            -6107431367,
            -6884203141,
            -7928361455,
            -9354052536,
            -11349967334,
            -14244108112,
            -18645570329,
            -25787104518,
            -38465035821,
            -64084703780,
            -126843687156,
            -323374828558,
            32809031811955
          ],
          [
            -16285646728,
            -18608090582,
            -13743060478,
            -9510100826,
            -7063183848,
            -5695152702,
            -4907996505,
            -4448439328,
            -4190023393,
            -4067945734,
            -4048743421,
            -4116301100,
            -4265375502,
            -4498827890,
            -4826979265,
            -5268553968,
            -5853309433,
            -6627056574,
            -7660700161,
            -9066742458,
            -11030720929,
            -13874843798,
            -18197251119,
            -25208487098,
            -37654818689,
            -62810388601,
            -124449903323,
            -317551182872,
            33381199126041
          ],
          [
            -15200398509,
            -17364881898,
            -12819689472,
            -8863861072,
            -6574047652,
            -5289911478,
            -4546361647,
            -4106659514,
            -3852306511,
            -3722175471,
            -3684150475,
            -3721968385,
            -3829023829,
            -4005550252,
            -4257641656,
            -4597516138,
            -5044926360,
            -5630014365,
            -6398401339,
            -7420163392,
            -8806103175,
            -10738673162,
            -13534524640,
            -17781369783,
            -24668672910,
            -36895214780,
            -61610661168,
            -122188272685,
            -312033136025,
            33943668212356
          ],
          [
            -14220117475,
            -16242311626,
            -11986563366,
            -8281689143,
            -6134560507,
            -4927183971,
            -4224260033,
            -3804062002,
            -3555384779,
            -3420568548,
            -3368923592,
            -3384355381,
            -3459471035,
            -3592792307,
            -3787606966,
            -4051843163,
            -4398779115,
            -4848682612,
            -5431764499,
            -6193270146,
            -7202356826,
            -8568123011,
            -10470029728,
            -13219409316,
            -17394043546,
            -24163358753,
            -36181013887,
            -60478366584,
            -120046908999,
            -306794679172,
            34496918840627
          ],
          [
            -13331691220,
            -15225251118,
            -11232268466,
            -7755344408,
            -5738159355,
            -4601137142,
            -3936019093,
            -3534737844,
            -3292773386,
            -3155713137,
            -3094307064,
            -3092822168,
            -3143452234,
            -3243607500,
            -3394689307,
            -3601741348,
            -3873747076,
            -4224564160,
            -4674674711,
            -5254172860,
            -6007823324,
            -7003824661,
            -8349595525,
            -10221710778,
            -12926415750,
            -17032028067,
            -23688899935,
            -35507746590,
            -59407295532,
            -118015391942,
            -301812824489,
            35041392264597
          ],
          [
            -12523992584,
            -14300872426,
            -10547143728,
            -7277875991,
            -5379339941,
            -4306917383,
            -3676963921,
            -3293870153,
            -3059248513,
            -2921714293,
            -2853431275,
            -2839141864,
            -2870871732,
            -2945319053,
            -3062606738,
            -3225807786,
            -3440996220,
            -3717761153,
            -4070255382,
            -4518995321,
            -5093848834,
            -5839043276,
            -6821808273,
            -8147923110,
            -9991185897,
            -12652977266,
            -16692586308,
            -23242183500,
            -34871551178,
            -58392026276,
            -116084539169,
            -297067164674,
            35577495440269
          ],
          [
            -11787529614,
            -13458240623,
            -9922966834,
            -6843386866,
            -5053456751,
            -4040457601,
            -3443211433,
            -3077497694,
            -2850560893,
            -2713832558,
            -2640841535,
            -2616868466,
            -2633931809,
            -2688286909,
            -2779187403,
            -2908342723,
            -3079820508,
            -3300304477,
            -3579721666,
            -3932347739,
            -4378624217,
            -4948128591,
            -5684523149,
            -6654075929,
            -7960975813,
            -9776353327,
            -12396935460,
            -16373389165,
            -22820530463,
            -34269069160,
            -57427798328,
            -114246220874,
            -292539509183,
            36105604664954
          ],
          [
            -11114165459,
            -12687988035,
            -9352704086,
            -6446847007,
            -4756565983,
            -3798327590,
            -3231512857,
            -2882336586,
            -2663223044,
            -2528219748,
            -2452159319,
            -2420890402,
            -2426529227,
            -2465071528,
            -2535181252,
            -2637615388,
            -2775037110,
            -2952114913,
            -3175890484,
            -3456465165,
            -3808131219,
            -4251188724,
            -4814888451,
            -5542317626,
            -6498800342,
            -7786988034,
            -9575450129,
            -12156459217,
            -16072439123,
            -22421619446,
            -33697362288,
            -56510410450,
            -112493207661,
            -288213581763,
            36626068731960
          ],
          [
            -10496892685,
            -11982052073,
            -8830309665,
            -6083944212,
            -4485301234,
            -3577616847,
            -3039131928,
            -2705644260,
            -2494349196,
            -2361723060,
            -2283834942,
            -2247109860,
            -2243829321,
            -2269854923,
            -2323454452,
            -2404715515,
            -2515305972,
            -2658473664,
            -2839251345,
            -3064883866,
            -3345544773,
            -3695476584,
            -4134797678,
            -4692412994,
            -5410835569,
            -6354469080,
            -7624481751,
            -9386984376,
            -11929982654,
            -15788010859,
            -22043426359,
            -33153845981,
            -55636137550,
            -110819044790,
            -284074767327,
            37139211677848
          ],
          [
            -9929650258,
            -11333462870,
            -8350563426,
            -5750964141,
            -4236774290,
            -3375842004,
            -2863749759,
            -2545114535,
            -2341533428,
            -2211737953,
            -2132964433,
            -2092208902,
            -2081960297,
            -2098032274,
            -2138431834,
            -2202774939,
            -2292017121,
            -2408390723,
            -2555505790,
            -2738613128,
            -2965063357,
            -3245037492,
            -3592686725,
            -4027923976,
            -4579300095,
            -5288761451,
            -6219817984,
            -7472208609,
            -9209683275,
            -11716156959,
            -15518604500,
            -21684176243,
            -32636235417,
            -54801662415,
            -109217947492,
            -280109898848,
            37645335185090
          ],
          [
            -9407174206,
            -10736170183,
            -7908938989,
            -5444693193,
            -4008495368,
            -3190873079,
            -2703389874,
            -2398795881,
            -2202755882,
            -2076096345,
            -1997152187,
            -1953476450,
            -1937790426,
            -1945918947,
            -1975703738,
            -2026428991,
            -2098536661,
            -2193524626,
            -2313980363,
            -2463738123,
            -2648174225,
            -2874682640,
            -3153410386,
            -3498391412,
            -3929319965,
            -4474391404,
            -5174996959,
            -6093780967,
            -7329105651,
            -9042452970,
            -11513812595,
            -15262908439,
            -21342304455,
            -32142501483,
            -54004019216,
            -107684713261,
            -276307076959,
            38144720691741
          ],
          [
            -8924875073,
            -10184901476,
            -7501495799,
            -5162339357,
            -3798308537,
            -3020874285,
            -2556358629,
            -2265027162,
            -2076309863,
            -1952980723,
            -1874406729,
            -1828678666,
            -1808763347,
            -1810537076,
            -1831744089,
            -1871436818,
            -1929685146,
            -2007450542,
            -2106576010,
            -2229873899,
            -2381314915,
            -2566341119,
            -2792349275,
            -3069425744,
            -3411471416,
            -3837955440,
            -4376720638,
            -5068616955,
            -5975451660,
            -7194261070,
            -8884347066,
            -11321929316,
            -15019769479,
            -21016425106,
            -31670834517,
            -53240546418,
            -106214647924,
            -272655516443,
            38637631250835
          ],
          [
            -8478736800,
            -9675044916,
            -7124790317,
            -4901467330,
            -3604339100,
            -2864256170,
            -2421197490,
            -2142386678,
            -1960744642,
            -1840857484,
            -1763060742,
            -1715960671,
            -1692774766,
            -1689457897,
            -1703705094,
            -1734409191,
            -1781369954,
            -1845154012,
            -1927056334,
            -2029142022,
            -2154365152,
            -2306775880,
            -2491842783,
            -2716938821,
            -2992072645,
            -3331002859,
            -3752971522,
            -4285474593,
            -4968835842,
            -5864053750,
            -7066887405,
            -8734541690,
            -11139612152,
            -14788168633,
            -20705305178,
            -31219614230,
            -52508847276,
            -104803502973,
            -269145414976,
            39124313175000
          ]
        ],
        "max_residual_row": 1
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "2192877/2097152",
        "gamma": "16765793200569367125239017448869770425561780152363523752167383480712466042167230908939576015872270255668101573605918542773550620842881469578058886708319883043840374598122528947287717944548759785152572459535108595029656162159180980689717755266106919836273687788086010446731919830767672843487798903302224071958305188817191890600917654470757160907972701231959311509621716141925790593683869039758422316368618049538494341247404095571626170855708099164373640852349731631771593604108040551888838059292874039630570043584027775330541044286641071689809649286554010947306032628027531970522983259978125956565384093705026082288362162708448943151750220281962960997366139503627455180973862779029744669417957997589096410174988407994750647117797367762580310757024647867680727875545622326969109659047042492575021358315359556532036445043093095226568352481012753767559261048510787321326845271936866256618254496098064438580591439156603019621817137286631633597383506746329788991697889065066206391042774851811721888701022623977013534435178197797796701388186025547355508973557181987995452061310377723855234797753583145787777090449412887931171188502918338352410737228345760209671480265805367192797610362474145936305994426736129107188179032531368411670160921966099314843354017540161149260790145881919083900401978714385444634792255638457935717469976080896070928581941256140913668592824720557163043525714180257647489764295187648347048826273094481/404193514916463194922537623592087696233224759951779662444966612881922127021578255183454661251347984256603281867191282825014111918472236441322518826944511809846976702492722794117939917480058029549266763778584932160866907034226398413596298648013063278006238548937861882428551318896569844489544694159868771461209746619966124508184695813328779179270177101431016569670267639081130218917595627864975284151234590124460233230572514247507243139680788375333053778278261371166145008244863893836221781013517132053733455545601338637496852313768864418429800876380953347553744644807252175197709325609287264326679519128727160545921964301981958766871651534442690692438223341023698849918577667022447625039413086243603797339398228909924869504831808524512302802207925672268784749488466880678686673394800935794889934303382992186172976476557625548173429312621822265556234518834441378004663639406198305579208495942183561807094179853848882938416203683288094077508667009407366907632304278100606777802341416823861694534201863980902312146241889656989088634792589890947270672199366339493548163532032328760627117625773948970859133022716502471791587159307442840068064133904357198130136601083947433006233052588104597171754166171481804951662212651677356114107144177100170945180002936820932162254053126853694009698665689979033614028228450866994613234133624423609145140986549318613315990476865044065320107189747350595242639088867543513264276185728980000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "127591622757105599470274205159286003754370573449903890672343437166858389447937200905674749606401418029413040929338285946184770199416977855639510772343915933709632311158529832689570672243104566635375092336075518223127263759803751617692428228722015650286813265818074830816152649947885509473925661932848470106375524145027845723602504342851386669924506168076784621665482779728243894306343163422857199578612001260607180905237277354585464053393458951126942632363026112363139654483759631999347088039243240368635815892001165845676718833750894850737870828052530979805726216385312313163609061750162979654193075928593617160205827018083582635801343787845690968284776444920925341259383399615370228375515590048744048653473702579750695922137578985958650521074465916701406114019637449136917432346915909424494276704740527576979841067731402548421780220249209781923793130345615546925771826308566466605007723834052169774947235435509614739683071812447652633684385990236694517422937046106969976710882310800842625338181547751993068984514176716035859714434740090940843720877218193112018129676004831428656084529105819468346475028519954283336205790169095739235546450561512474913402743169950931236807751781909873077156522271095572054056117947270233515987909179452063598740356591148941676100237955281595932496745792709814018669617439093455897798333588516813220777562580341623379379719234787746121677239962552497511871434885645465164712600303189451496506829329983281097901787553186159929701784856295670045825650843020769636671520876058868051132381101310819679900807/367487364166812309714273017400599313566588003006884766118156929140319157684844759324330516411061623064634052473145502676735975873712274282200954911327782393516315407163447263252230704948456409078111559615493098531331990811709572051960082525990838040721260523040273671211825051407370938658815345078540536287301660665714232165182514774748416753402401254371183537596222378958151191853781044566209516385998474666099912334591231280543492390220560010964474898862318673214833333853693170696914786648254568919713432732937136732887723278506900558752746465297422799063083444529661724682725169283419954218288326101276729472044875871020317700891223621498445495533921036558938534958020804780305581493930202759883078472314374226275058122170111177785283431242448392740425896648385769338830915445070695281022707956529717843383790612082728901937748514422243396412937174390311402631696042313578607720002690733656916949510003304484913534534614905168791067074654154850195786077926054414843149286833050398585833638675480762695211959434328519951437344835636354140287420978606889099739645755721665512482430950318516754153505303772546147503995598886663803306713521223798261157967681662971946676988956810373845248134241531147411959610630435104189241659033191663977313168822209768323113325829310364474768994500973083992762370475709792298416427961365220504006467635628339957618687226938684862425246405517658445580910306540736342727262874145439081317086274370549206274906720618187121816193265353744134845119088479595762290291774558395570691055853970626969600000000",
        "trace": "41028504022749792784731532884157365090247464003735125809794286006225020435646230819597774112065886403344302019337468431748651951876521834884368995242570787600798896584481520970841259277219686466912541219512482239553015623966702302285215942567304801449550583915497992233335657496974231429533318114399472944495549480085052967532606065195571046431772357017945442375154071907729788437863453165296187897382304470367826497707655095527913040172358141098357958477240111176078208945399902711563634524697256665254563681823830133464644808607611253037931557160140466559248351897165239976513863308844255810196407860521029012696743991960825638203110854132229706115217062019566550086535201897740534616802216670968594560321299338113184181436423266551831176214646067201155759970714764710570683350756115660187312350376862038527418111022103767766719504496819630334142335159300048832310469469386763117619428980278686662696968279085416111252912510317238804832977153427023204154560013448287762286575083572487541593394177180087470571356690733094270868745240411684606886599699622894614554363049122363398795183971568229236953858153332622506106496598902244603961317615594340892950241351674981523982770515917601036370793185074994647132284689113742839750758319650155766872532159103087961584500008068327685674987937382560481154218835350974346399759296070055619710522609798732550731794058234375929081941872709277188932189926864077827332614758231381361139/26489226193565331942443425699731059260340617868199831957993331941829648516486152531702884679768341496240752680448247911220124838688996487418512593842635525970131465174563081035313310431973083024540746630993342114094573619395061246433447028196184114987416849543191716326837539235205601328466801076461159806481841954486099935768392224822314872292650326519383101909910659994820950026983547067759020222135310098396625844998800293724634686402120146965827012413244137220744479260335400146450630640501858766273475742636529328946993713235156298526215430234502158585282209042088078553757078363130250154913268965620263193537541852494689649745700554961236177219631404877329127828263905985983127554582976020060818462434802329840836247868657403462438276445498616857807077342476165492158409827601674128253906734506507775913032186367680547925093863431983743995493385426333950148913636272124612154439007990066941906589724170901840392252044324587968533463608001128521197658590693169601365790054247092968600012993453357852413928816108480560436912769767171093120330773257672425049172445235270697656458780722721519754224141776748705991333456072372573966700651079555953336656632288637578969496489334414022880248081034214231569312134768340327210294125800790436803063316672467496610185481625721483690619611754658465946928953979756019358972912181210225648935959694496144642276751891827527864818544787282368609821595328023331685287604107934433280000",
        "spectral_gap_at_least": "127208847888834282671863382543808145743107461729554179000326406855357814279593389302957725357582213775324801806550271088346215888818726922072592240026884185908503414225054243191501960226375252935468967059067291668457881968524340362839350944035849603335952826020620606323704191998041852945503884947049924696056397572592762186431696829822832509914732649572554267800486331389059162623424133932588627979876165256825359362521565522521707661233278574273561804465937034026050235520308353103349046775125510647529908444325162348139688677249642166185657215568373386866309037736156376224118234564912490715230496700807836308725209537029331887893939756482153895379922115586162565235605249416524117690389043278597816507513281472011443834371166249000774569511242518951301895677578536789506680049875161696220793874626305994248901544528208340776514879588462152578021750954578700284994510829640767205192700662550013265622393729203085895464022597010309675783332832265984433870668234968649066780749663868440097462167003108737089777560634185887752135291435870668021189714586538532682075286976816934370116275518502009941435603434394420486197172798588452017839811209827937488662534940441078443097328526564143457925052704282285337893949593428422815439945451913707407944135521375494851071937241415751144699255555331684576613608586776175530104938587751262781115229892600598509241580077083382883312208242664840019335820580988528769218462502279883142017308841993331254608082190526601449912679501726783035688173890491707327761506313430691446978983958006887220861104579/567484467790239480438515096925280180400111791055690756591435239451332270208902882568373879410274160648436368970832571917451310020757087326361827710867825420312310715388871913178779295051417356458666840174770499746744367847091696626612139753122960729685165660535682214890901788084096866194024638284403983733922652356013958627388857614536192780319351222729444510014433542702348546070082236628669608183245579057772017931339496158725616821919950337017117182051394074054272953921011696249053108931418231705487101654738210162149212102353091053063341692451525063376957893703438072877649957880318063565867698972260124208923738641698687545011462844941182873909575304385402527557096095851086311699512516270302666674443902695039635356217268180095847082153746478598719246740998537170906939828315857691973446453473433998388369459665015030387845100804379814253358635831837584889130146503485376362823352664962789963359903403370592419861619427029028239917158484995087737180877864690955527637604424954940775728273316759347133811989586939264698692519743247159898496396181371418353734022629766712870387118700883990517522049349522847169616379968438857996581995239982821837464863714882763722704842891841007028629067711164579201201059208299479596653473506845386675581007836569421079600411287195512047496522345094821395792453957033562622712856974055362335401058123613352475553858420443110170888556198805582639686033902186894433545754321561706920276239772020708347206347114496005031705237737058873832080211974878497212911572571378215673409789969976555095901060000"
      },
      "certified": true
    },
    {
      "index": 10,
      "v_lower": "9765625/8388608",
      "v_upper": "48828125/33554432",
      "t_lower": "95367431640625/70368744177664",
      "t_upper": "2384185791015625/1125899906842624",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "16400301/16777216",
        "tau": "45696563/536870912",
        "epsilon": "744606588278384522000838216841086842126858229509200564344475445876422601166784534733962880632848611970250077252381518822407158539141164829860859585819615142229534462667656306180310629949596322304249017496845232425943537805394450521724111752059826073161632576539754288656042706698439743663983781/445218349490759272700673375247863823352460005423132672250894380427343235883114342542548144894485220957762486635442655944137853123743189770091025575082890840566394710951761425910394721370681458791902005492747486362546133843642893082297318724553475856044599815689425634897876501757493380153390737270400614400",
        "strict_finite_spectral_margin_below_s": "37895419366398344570156701330511599296716287342449049311690101478572048035203131938377968233886834090511890571763293974839268933556501883845185415944898178799305656073570579438985083524102749359368755653944524828640921020018106947905151197046601505272095482023396645773481585904162798199814240699886121819/445218349490759272700673375247863823352460005423132672250894380427343235883114342542548144894485220957762486635442655944137853123743189770091025575082890840566394710951761425910394721370681458791902005492747486362546133843642893082297318724553475856044599815689425634897876501757493380153390737270400614400",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            3008195481997
          ],
          [
            -3930781878451,
            6846567613707
          ],
          [
            -1821642147626,
            -2408159599246,
            9756553280420
          ],
          [
            -991439880354,
            -1203959927616,
            -1377106283864,
            11761473737468
          ],
          [
            -614470846346,
            -701239077886,
            -697387823917,
            -928662825280,
            13313576848444
          ],
          [
            -416107714742,
            -457788191700,
            -412472855793,
            -457300399582,
            -728016652869,
            14635727813150
          ],
          [
            -299825616969,
            -322561566088,
            -273902799820,
            -265406206598,
            -346859182144,
            -622107214248,
            15818753350588
          ],
          [
            -226079452895,
            -239732750836,
            -196167496206,
            -174767702178,
            -195824897590,
            -289202968684,
            -556535938331,
            16904998852098
          ],
          [
            -176462798672,
            -185290733254,
            -147957587915,
            -124881219082,
            -126606608828,
            -159506440807,
            -254563481990,
            -510828082989,
            17917751238306
          ],
          [
            -141517454453,
            -147566749519,
            -115856297923,
            -94279678509,
            -89436908261,
            -101288407191,
            -138057830768,
            -231219575678,
            -476290076356,
            18871582987170
          ],
          [
            -115992813020,
            -120335560588,
            -93331400374,
            -74016531893,
            -67055096028,
            -70621814775,
            -86424908477,
            -123948196765,
            -214100671679,
            -448743505420,
            19776475033296
          ],
          [
            -96788920519,
            -100027034707,
            -76879238888,
            -59829010295,
            -52433651406,
            -52456127785,
            -59576072466,
            -76775903455,
            -113851754827,
            -200771260089,
            -425945658512,
            20639702351130
          ],
          [
            -81981593392,
            -84472867688,
            -64475675116,
            -49466761835,
            -42294823767,
            -40747492427,
            -43860867189,
            -52450483366,
            -69980752895,
            -106159647546,
            -189942066079,
            -406576218072,
            21466806235840
          ],
          [
            -70325916378,
            -72293430732,
            -54881067128,
            -41644344622,
            -34940041927,
            -32715903785,
            -33838455295,
            -38328557574,
            -47480313800,
            -64885154883,
            -100022755324,
            -180870200255,
            -389797479104,
            22262146441975
          ],
          [
            -60987881279,
            -62576466215,
            -47299761334,
            -35580647360,
            -29414152776,
            -26939785646,
            -27026301866,
            -29391239680,
            -34490488619,
            -43792945622,
            -60877683058,
            -94956722972,
            -173095821431,
            -375045278356,
            23029239240310
          ],
          [
            -53391913657,
            -54698918002,
            -41201028075,
            -30776912887,
            -25144281364,
            -22629553162,
            -22165359018,
            -23359059616,
            -26314338062,
            -31662771476,
            -40923311962,
            -57610212094,
            -90666054073,
            -166316864523,
            -361921257974,
            23770976854594
          ],
          [
            -47130487099,
            -48223341849,
            -36219277480,
            -26901521155,
            -21768551555,
            -19316911525,
            -18561974664,
            -19081641014,
            -20824381542,
            -24057253534,
            -29478447806,
            -38606065370,
            -54871590753,
            -86959857431,
            -160324967879,
            -350133319153,
            24489776580936
          ],
          [
            -41908550022,
            -42835206667,
            -32095707930,
            -23726438429,
            -19048464503,
            -16708998101,
            -15807957351,
            -15928415525,
            -16950147396,
            -18969800503,
            -22322643566,
            -27727357143,
            -36680436097,
            -52526566383,
            -83708720710,
            -154970525041,
            -339460669504,
            25187685896742
          ],
          [
            -37508254655,
            -38303610905,
            -28642765902,
            -21090347290,
            -16821190209,
            -14614506097,
            -13649915276,
            -13530204601,
            -14106727704,
            -15392645540,
            -17549417553,
            -20939475469,
            -26281999640,
            -35043797722,
            -50484361245,
            -80821280927,
            -150142513500,
            -329732226011,
            25866458784610
          ],
          [
            -33765939144,
            -34455919120,
            -25721732739,
            -18876325101,
            -14972203054,
            -12903842349,
            -11923466379,
            -11658985163,
            -11952803164,
            -12776257601,
            -14202431071,
            -16421165352,
            -19803732715,
            -25061038471,
            -33627621364,
            -48681572205,
            -78230803624,
            -145756262662,
            -320812675022,
            26527612536960
          ],
          [
            -30556731498,
            -31160948885,
            -23228157703,
            -16997830074,
            -13418880027,
            -11486480033,
            -10517967125,
            -10167554106,
            -10278262836,
            -10800650488,
            -11760889268,
            -13259574807,
            -15498389067,
            -18849000480,
            -24010276420,
            -32384338334,
            -47072386757,
            -75887126337,
            -141745710070,
            -312593134291,
            27172470920673
          ],
          [
            -27784023202,
            -28317562800,
            -21082138120,
            -15389622795,
            -12100292778,
            -10297498369,
            -9356580968,
            -8957295014,
            -8947920839,
            -9269286090,
            -9921973688,
            -10958036910,
            -12490699905,
            -14725665887,
            -18031041027,
            -23092213799,
            -31279809642,
            -45622729670,
            -73751617924,
            -138058312089,
            -304984696593,
            27802197565249
          ],
          [
            -25372129352,
            -25846765528,
            -19221681538,
            -14001722166,
            -10970644589,
            -9289270744,
            -8384500094,
            -7960028934,
            -7871510939,
            -8056000885,
            -8499973386,
            -9228045863,
            -10304744410,
            -11848778289,
            -14066055753,
            -17319287226,
            -22280044359,
            -30288820449,
            -44306619493,
            -71793907540,
            -134651588484,
            -297913842959,
            28417822189818
          ],
          [
            -23261079190,
            -23686126023,
            -17598078275,
            -12795283783,
            -9994929489,
            -8426159218,
            -7561712658,
            -7127328417,
            -6986828952,
            -7076748011,
            -7375863984,
            -7892854728,
            -8664258233,
            -9760572306,
            -11302426670,
            -13494039176,
            -16691934243,
            -21554056734,
            -29392279377,
            -43103819240,
            -69989692519,
            -131490708865,
            -291319107034,
            29020261485188
          ],
          [
            -21402858823,
            -21785774152,
            -16172615432,
            -11739728890,
            -9145988717,
            -7681028595,
            -6858410770,
            -6423979432,
            -6249829926,
            -6273743193,
            -6470483799,
            -6839310478,
            -7400120251,
            -8195454182,
            -9298492630,
            -10829953353,
            -12991427962,
            -16132990490,
            -20899396243,
            -28575417195,
            -41998273303,
            -68319226917,
            -128546764573,
            -285148599565,
            29610335940231
          ],
          [
            -19758661424,
            -20105483180,
            -14914204453,
            -10810706187,
            -8402470208,
            -7032896927,
            -6251988767,
            -5823845382,
            -5628583365,
            -5606164894,
            -5729497530,
            -5992243933,
            -6404145889,
            -6990922925,
            -7798097040,
            -8899806556,
            -10415899592,
            -12544901599,
            -15630440548,
            -20304625916,
            -27826592464,
            -40977038050,
            -66766252829,
            -125795504197,
            -279358138350,
            30188783545812
          ],
          [
            -18296847685,
            -18612513894,
            -13797642335,
            -9988620062,
            -7747385994,
            -6465315785,
            -5725029893,
            -5307173106,
            -5099458401,
            -5044486156,
            -5114584351,
            -5300122135,
            -5604527149,
            -6043089340,
            -6644575608,
            -7455884142,
            -8551182571,
            -10048950232,
            -12144469493,
            -15175063164,
            -19760773531,
            -27136477747,
            -40029531720,
            -65317227741,
            -123216390452,
            -273909813317,
            30756271063350
          ],
          [
            -16991414403,
            -17280001161,
            -12802319713,
            -9257551388,
            -7167074189,
            -5965230883,
            -5263924686,
            -4858792229,
            -4644644911,
            -4566903037,
            -4598072472,
            -4726645281,
            -4952078707,
            -5283039315,
            -5737814020,
            -6346730582,
            -7157183673,
            -8242862599,
            -9720626748,
            -11782480210,
            -14759648406,
            -19260683498,
            -26497491437,
            -39146996470,
            -63960754731,
            -120791884764,
            -268770870153,
            31313403371619
          ],
          [
            -15820831549,
            -16085732265,
            -11911248921,
            -8604455078,
            -6650440115,
            -5522165977,
            -4857903330,
            -4466883681,
            -4250500605,
            -4157017501,
            -4159561823,
            -4245633619,
            -4412185993,
            -4663600610,
            -5011433070,
            -5475591900,
            -6087141232,
            -6893478493,
            -7967537438,
            -9424443783,
            -11452964738,
            -14378465495,
            -18798565423,
            -25903392260,
            -38322104788,
            -62687154783,
            -118506896356,
            -263912830951,
            31860731281051
          ],
          [
            -14767149883,
            -15011211903,
            -11110324349,
            -8018555796,
            -6188393471,
            -5127628685,
            -4498345354,
            -4122120016,
            -3906423283,
            -3802294896,
            -3783735329,
            -3837811226,
            -3959907990,
            -4151598089,
            -4420018125,
            -4778339596,
            -5247323521,
            -5858300061,
            -6658388561,
            -7719619742,
            -9155349386,
            -11151189917,
            -14026892492,
            -18369672816,
            -25348984116,
            -37548666347,
            -61488140643,
            -116348352266,
            -259310793841,
            32398758114192
          ],
          [
            -13815309519,
            -14040939414,
            -10387753619,
            -7490887575,
            -5773425389,
            -4774671441,
            -4178278974,
            -3817054066,
            -3604065394,
            -3493013247,
            -3458903480,
            -3488723230,
            -3576898331,
            -3723144839,
            -3931646740,
            -4211115476,
            -4575622154,
            -5046336718,
            -5654581439,
            -6447037832,
            -7494760859,
            -8909344065,
            -10873347701,
            -13701153096,
            -17970069944,
            -24829897380,
            -36821406128,
            -60356564569,
            -114304857687,
            -254942869533,
            32927945284027
          ],
          [
            -12952599360,
            -13161844886,
            -9733615829,
            -7013939306,
            -5399286774,
            -4457562684,
            -3892012461,
            -3545676900,
            -3336776801,
            -3221532690,
            -3176014072,
            -3187351894,
            -3249412461,
            -3360682692,
            -3523346469,
            -3743103490,
            -4029572968,
            -4397309308,
            -4867629154,
            -5471685471,
            -6255632890,
            -7289521671,
            -8683215604,
            -10616334405,
            -13398125964,
            -17596459630,
            -24342424217,
            -36135794009,
            -59286220719,
            -112366424717,
            -250789723882,
            33448717051821
          ],
          [
            -12168230923,
            -12362845432,
            -9139515387,
            -6581379046,
            -5060740984,
            -4171537536,
            -3634858984,
            -3303093288,
            -3099202756,
            -2981778012,
            -2927964476,
            -2925175769,
            -2966984213,
            -3051067388,
            -3178240840,
            -3352136732,
            -3579348721,
            -3870013838,
            -4238921148,
            -4707376150,
            -5306267333,
            -6081175542,
            -7101143270,
            -8474350640,
            -10377590900,
            -13115204153,
            -17246054027,
            -23883392748,
            -35487912177,
            -58271688531,
            -110524253589,
            -246834203415,
            33961464608210
          ],
          [
            -11452999701,
            -11634493221,
            -8598308444,
            -6187837660,
            -4753371715,
            -3912606633,
            -3402928617,
            -3085280131,
            -2886989408,
            -2768865946,
            -2709115092,
            -2695516818,
            -2721526595,
            -2784297447,
            -2883703260,
            -3021937684,
            -3203500877,
            -3435515351,
            -3728401348,
            -4097030836,
            -4562602167,
            -5155684124,
            -5921262403,
            -6927383955,
            -8280598281,
            -10154984918,
            -12850189859,
            -16916476224,
            -23450069620,
            -34874350695,
            -57308207298,
            -108770554640,
            -243061026433,
            34466549592253
          ],
          [
            -10799014119,
            -10968694183,
            -8103885016,
            -5828737591,
            -4473432390,
            -3677407984,
            -3192969314,
            -2888904346,
            -2696565062,
            -2578832598,
            -2514939323,
            -2493078920,
            -2506708169,
            -2552650837,
            -2630131858,
            -2740333441,
            -2886284897,
            -3073012399,
            -3307946443,
            -3601645905,
            -3968971560,
            -4430956175,
            -5017818161,
            -5773942324,
            -6766401194,
            -8100169707,
            -9946723036,
            -12601214450,
            -16605684319,
            -23040083646,
            -34292124379,
            -56391574746,
            -107098402229,
            -239456526408,
            34964307140746
          ],
          [
            -10199477085,
            -10358481628,
            -7650994175,
            -5500156259,
            -4217727036,
            -3463091089,
            -3002244013,
            -2711183969,
            -2524975617,
            -2408431312,
            -2341767897,
            -2313616148,
            -2317512506,
            -2350086508,
            -2410117633,
            -2498071502,
            -2615930732,
            -2767239671,
            -2957342727,
            -3193841320,
            -3487342147,
            -3852635913,
            -4310554687,
            -4890951165,
            -5637613111,
            -6616664743,
            -7931563119,
            -9751283884,
            -12366676899,
            -16311912124,
            -22651365297,
            -33738605947,
            -55518064309,
            -105501613984,
            -236008437441,
            35455048542611
          ],
          [
            -9648508789,
            -9797832844,
            -7235102831,
            -5198716303,
            -3983515319,
            -3267225467,
            -2828434729,
            -2549781077,
            -2369759315,
            -2254980848,
            -2186599488,
            -2153690676,
            -2149921728,
            -2171821792,
            -2217867982,
            -2288015901,
            -2383495450,
            -2506788683,
            -2661759506,
            -2853940942,
            -3091018455,
            -3383588737,
            -3746335552,
            -4199869890,
            -4773673060,
            -5510945468,
            -6476891698,
            -7773506835,
            -9567366814,
            -12145195829,
            -16033622336,
            -22282098263,
            -33211471783,
            -54684357103,
            -103974650259,
            -232705713794,
            35939063559420
          ],
          [
            -9141002093,
            -9281519607,
            -6852280924,
            -4921496768,
            -3768436263,
            -3087727858,
            -2669567037,
            -2402718406,
            -2228850366,
            -2116249999,
            -2046958642,
            -2010493619,
            -2000685697,
            -2014028984,
            -2048799781,
            -2104590260,
            -2182084527,
            -2282993855,
            -2410115708,
            -2567511100,
            -2760818956,
            -2997752795,
            -3288862183,
            -3648701089,
            -4097648498,
            -4664814775,
            -5392826136,
            -6345997269,
            -7624915597,
            -9393851969,
            -11935571719,
            -15769469174,
            -21930680310,
            -32708657551,
            -53887485582,
            -102512529908,
            -229538377247,
            36416622462204
          ],
          [
            -8672503824,
            -8804985598,
            -6499107506,
            -4665960778,
            -3570446542,
            -2922803844,
            -2523950088,
            -2268313846,
            -2100504046,
            -1990368955,
            -1920787933,
            -1881710751,
            -1867151319,
            -1873614147,
            -1899247312,
            -1943384748,
            -2006312410,
            -2089176585,
            -2193996517,
            -2323769423,
            -2482674886,
            -2676403972,
            -2912661724,
            -3201926733,
            -3558609410,
            -4002851917,
            -4563397991,
            -5282314798,
            -6223057000,
            -7484856607,
            -9229768873,
            -11736756836,
            -15518268290,
            -21595691387,
            -32228321599,
            -53124786533,
            -101110759290,
            -226497387298,
            36887977826011
          ],
          [
            -8239116819,
            -8364245347,
            -6172593487,
            -4429896285,
            -3387770242,
            -2770900683,
            -2390128601,
            -2145128504,
            -1983237955,
            -1875760512,
            -1806365212,
            -1765420660,
            -1747134692,
            -1748053608,
            -1766249426,
            -1800874049,
            -1851921915,
            -1920121684,
            -2006918261,
            -2114529576,
            -2246078122,
            -2405810674,
            -2599434968,
            -2834623574,
            -3121768917,
            -3475130049,
            -3914611478,
            -4468597040,
            -5178611004,
            -6107277418,
            -7352522853,
            -9074271480,
            -11547831068,
            -15278972324,
            -21275867423,
            -31768814565,
            -52393861641,
            -99765272098,
            -223574530264,
            37353366116647
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "16400301/16777216",
        "gamma": "463153069422470325178852727023687045549599013223838031243280035198735368538918737190824663401802487008575046522619755650604252503897259535855989825813268713748751832558227766409276104437150584178938660624446260174686409390674324435715893381792812700127098654951977622052484096328073347456267566174321587633954124518564514089681349109526186665824427750169987224467002389238883657861950442008475836025395137944628221002468939717329349222334567820756530533514432009507577451465826509713666367556766621583918669080716253074857982561038545149879197949419152243291185227153898848948229637601336005160603400997645061154053048699829303731169241426954111077107802597518169523507523041243482547993457976755927437393047843194024770289257877121556803956803791125461726015203410063322648794770409818969721649955990091954521527150878714716815664032321881283098572890342825605573071037503022747477281971820670829849930001216673741018495844191725451618502176682877778409787268709157696018995992133704148713961018477654690772059118858931354962416255318553689967713763648156523120651823233485730853487248791397122917444476625170908868995672204871731311289968627659232486357868666197900565528048505217045305024112511135207882677059196912327063945821397643792222142108718108340238201515630419461283673250846837735033682209110347263380591904309106394066855949988323646113562029311873240997929407531781231320965337147868049805766039947877383831308453194166866306907943822624431219715581302351347478321949833514325128239069319754905116247833677847352330281/12731482564138669197084969536122740449651507845736109121472126436008684046781765118841144134366993392596067054544079586581825928884178572167641976948392536457757531983309751922066210295215744814476530158700684406600365604822103051726018425659425216037123459195485263405095882911245440814173003095654471988045188057506189419785123403998700444851945724687216196553659643612071109320360338967531561999523611406896168091645785300284743653720646679554087805254489011207932896396696952953647279598250181763654035314354206195105714642151358365592596246099722839791404553592708892682566006550213680547013993422812574512436941910319766495452261625077669845121688181178220377684070702461755845572999994823709288944413197415551823473445492142516857938781866742258570424490720659832011614618992191142090392951934840713523842012666298531155994573767392984312541641024851379605303069827595719299149621272375546989756700140827769277163010221785056420726712009371643100445199068695715365326196566637604589385623898653223641811034585679288097168195171303965296577909518474096280185578668175999974370982325651679066722183674145924886056922115735018337705946146787151420453094653714617062801644816488459811375458078703997125567340563856214194512882566729995999010475908026843398612463388756721063270955679663825236585765745685017185743746678666151937725288165284082973913865454761486174475313951581467728441922077295707580017769808479770033130000707532670972780010291955012062387824532944443627135769309608847040717599597476232193637075082505916492980000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "2710642039586936786649230024192360196032750975762931941234537005790234692356731207699099167711831736619250963112814597142324977916850877403941122045062759181923063930639990993911846146888308336223422272863563841453187867889957843817236075305490096608248208925618267558058831829101573824495472762798312870126244358791781811443271044927529852425352197232706206450400807390749839633414460512139701896503400099839242403650092651821965114763744189261278800822595364227806154813403267447089483362579644590437015830263504310116714153000856231930040464291074244315993133128446218229211922798858868525233774533482324233681944661208789528381921757707471437379527711659188816371252731122972512772427712248079717921896673162481813352635007292619439071767862850056695164256569224142762424478112706136780739369698509159759193992834465789523217006684438879592465719621402609450491270782750888188765319077541259559810969795601404832423886757268952204739801347445652183617187717252353876397207818574621490998014188515218958977263058414603265570984278321170573143413311069488742334393393434443799352889560764122678757695732287874566411631053460997389389278451471187805047774617177410656277003546987116366876228664534385948541766127263431928183850144098298748825719119959727927943251847029166511028465349391984037297650882568201528951380297375389004122533467167824447434203821711451592862308058533985781329744735383887703172010496596276649098001080876719930925237133414383463455162042730833919160442362261029615650789940731836926459466983501350966714349907937466501833682623033435537925882886166219043370300093581960162034891272710714434312825116564683774598682330465823287/6218751999647811280217504988525142712405531548284087642039347962461703236573366174940857262194402432417767538172372950270565842586168620137516175873516651921116519639107296598904979823359395781382334031669973579691625416014046612573024295082940842342924701101974167183442911419483519455221289398095568997384086200593737210724487443806535843472412406769410941762781548545738190904331147893589971176408454241739218853837420674094885522469670980488420777995460555127301372426748495276066366806009351677779336322303674162918467780185352506597415452875079714481910644000909291805252329764991710410082295592734870879164054495283468203839191897444934056338507514550470641967109187062265443444643504221781608393587712775464050850450417452886410532713728803892849824985297952298058868701063182013698392495696538415663703951400724610594029290825325943510582524470257557060985895906776900549245599115137346505488319715432734320163057073226139677613161628948970693316959346917430373799386548988221099224543392175014713618178067580907802702771675447665338934325206272752643758123996398657658772800692757648665255856064009312255646966251522850138840240276225134360344116290196625921200433597656464081237443498041464799552677392197537107408685474090812567200032734015126572551935605382406034306435407152522311048733184288285139849461102118139797072020946542407938937825596251546152712058097492496662729672148270070446677093141924509803680873064550758205638570353790856883667834108413962848534884255223203620137841638252637413928861084323959817099158756012382093885618714950608384279756971390704299601143421708130299943620654418597179376263185961119409314044313600000000",
        "trace": "10827373700537381780348833657192441724358260896060543346295239552051256952283892942904195955821787657524849068860613806069604285271006803936695361809807592963614866003415312490019896796116475495985536202877686909828184437767562903842692497335586153754321410354631557556543882487698911700677399027262512299997741956832792934342361672536939750559961991303330074938958626697647032138428877927823739806941044696272783768294303089516921630635999532088112900256276941680046935420590872588363860753614942204439080120576479037749413235458120948579210264960593703568086109790101723329377647577912708387273292715057266595688881355311635204847703013917197925967904281318542341707441357310238847816108915636176580234178479663529335121702126672539593485507667417706881183567161883443695237205738604490666048909760424156372517784319284483692498567034895768786003635407504588964189608226505293055771291558189167353736876956240020980715982236738434854743912758768926021359627594412221263281649321753202634804812763033052625039645933945039070200181612190242640713119793643977889321964192766830981925503309325810970729194038920201760639186470490576870758195504363955504483218627532946728345694608977565881803889513743102049542852406609752120252940702624466349125485742550568038018871575365167828802693951202033794432933721984827377766159877779661470636043278391440516273385062829170894812324653335836847936956857147183520932674692464629152467639995678630940564662452110642182338140754349612798724922691943875452961881240256328801212240225033619833783868902587/6674963530587134596001284508154719344866889745425293179078378224882120941519118070626985775919002231817406803892806398289812352602828215244628676810318826154364780928465503215716249263258072417292271043844864426167692482220970764783330748352128727665671384174682577780130910259771049673581135447014491809668235556293805038520302779235670658830536920104811205258725107230085537763353081396609187577606235177298778176432785483515687680721890406330053587241265534708184722386031452070161824926007391296502646866892138057619584918304251374779811100675131488228555910594014159926757166442198430146632872583659559065976539400277729736367675342888721367759159653133566805375226060452269048763777021286132895682088506446604834425245790184415878415008067350565261370715390953302005705405362177909504287939984013768011988081136788324302714083091358932959253831889637280110505135873770504479912556637651230780165560803434309498785240303159243660709966385969440017846212529328339217456140945529296434959809982577101316717823700856622597888118709972613357412239025621746990545936668780658674563013581551267514533640234150618666661011582214481294239175093406742043926512089806729150622148757547101617586416165167561244969449849543046827612770175145736142329204392867577671771731205164483772820202811379587605639077951273706290279217458664519467126115881600461294227352691545990063443313401046744552409358442061211935712356497348241671129661810950888998976886035948509364165187748728376460383758219796203197283748857761618824337594820856861946271498240000",
        "spectral_gap_at_least": "523153913640278799823301394669125517834320938322245864658265642117515295624849123085926139368383525167515435880773217248468720737952219338960636554697112522111151338613518261824986306349443508891120498662667821400465258502761863856726562533959588645391904322644325638705354543016603748127626243220074383934365161246813889608551311671013261518092974065912297844927355826414719049248990878842962466025156219268973783904467881801639267149402628527426808558760905295966587878986830617288270288977871405954344055240856331852525831529165252762497809608177329152986674693790120118237901100179761625370118484962088577100615319613296378977710899237541987414248848350223441559651777106733694965078548463879385558926057920358989977058556407475551740851197530060942166701517860259553147924275752284398682698351812267833524440617051897377980882290096703761345883886930703623944815261070921420431706581965463095043517170551071132657810144152907775514781660057010871438117229429704298144661108984901947762616738383437259082611770274018430255199965715985920616678769036411327270537924932847653275107685227475677000235276331559791317444793317972496152130741133939246374220501115240256661461684568513458807112132255136488068560862561842362139483077810971658523363790152227490093047606476629136628493812432652919198446620335662895087616397393450077795648959163390118354801337590310157422425455297059255796640733929090326712198025843081393275914208609206946668570766748976008446846274247050946397965375916378715820602458561244526806677127815760736575869532231931034853900746245453058819695397030080275370467918061318311272734015633167885822375247496983968497545689779903894391/1946860240917161575986343558597758376213607584998187108933494847612863171323237061044380932439018221431979282578142082991304527862038209696429399047215743155252699275490286620762135224906328113702890804289662658451836544980422542630277177179718164012377547159414288005532134043567065425928957416852504263154512696242101107824788783316328588792010021377913367444284807427415712866193427517682290987622869980027392885967416032646628312840813990804092291426025500041722648530467455636706555639232720684816235528230728047793239380279142101207226462923420911782707249909348488439293852564584136064605906704633531432565268518928170581621892852128516906074138600449279078403572123902440579032693643417182898888084576471930467816201612137891547550720651981287150328556345874773957081401936162051250578814100452085120701257663421438173124078560683870616362211101628552688613727126270333164677533061390174634785509930275310471729797532244458019787958316723663729314821774842767255133941593691794127950118006794825415656895761465323729977815133203927752994699058977579080463949985129779242053813183001734058303044442139401043918330053363624727275629610505377387140871886371757768795127363410985961112916934626701577126149360275829921617080616463133716567693751566343525570101617533176437829226871924336646859173175992347881477773099501602061197095083269958582545862672121317109891163118400831962616909957023879466339171545612143335906981405191061648791496528877963082479746944742162192242145055385596193841414066582817659902648070740349485760674660211414719202078280079378775079448561846891406109847406855354862588742760764573073075782369086864980745031600286254740000"
      },
      "certified": true
    },
    {
      "index": 11,
      "v_lower": "48828125/33554432",
      "v_upper": "244140625/134217728",
      "t_lower": "2384185791015625/1125899906842624",
      "t_upper": "59604644775390625/18014398509481984",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "956199/1048576",
        "tau": "109010989/1073741824",
        "epsilon": "3121541299954961076595194272770964201515332974398000733448610822768362806733371683512940554706019646283653978474831729541961042808587482175850038615539144418322190209669242133572982797470385918536638709552759556553329359516734314883251341089274427766894871810833829733879/1915372027747128546692493831561529800111873521008716670869284339400948983720654816953172140998207474976431168328583790230747734922014231543170907567470345767415859715989544143485618374253981274348902321792970607712637105890278409597484370575542759248838651272719864704080672928563200",
        "strict_finite_spectral_margin_below_s": "194456986192891556151189338816971937432035984966995850876300335815942536162983662182543065198079597722329106210865034254444694364431453233541755028052685699485659046335286119212508175306765669694335850329040115080644760691290695123196219174839819553748848667143210046797632791501321/1915372027747128546692493831561529800111873521008716670869284339400948983720654816953172140998207474976431168328583790230747734922014231543170907567470345767415859715989544143485618374253981274348902321792970607712637105890278409597484370575542759248838651272719864704080672928563200",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            3077428074210
          ],
          [
            -3043537163313,
            6708238134768
          ],
          [
            -1592784357877,
            -1806696787367,
            9280736276077
          ],
          [
            -912276882107,
            -991569178657,
            -1072803212301,
            11126303847753
          ],
          [
            -578704271883,
            -597563616171,
            -597108362008,
            -742207213799,
            12596063142946
          ],
          [
            -396677139148,
            -395532568946,
            -364068115745,
            -407970740446,
            -585893055775,
            13859880733590
          ],
          [
            -287853888963,
            -280541605732,
            -244127793136,
            -245538583101,
            -316065648443,
            -500450660461,
            14993290178093
          ],
          [
            -218023020480,
            -209254442791,
            -175420803440,
            -163514740578,
            -186529632370,
            -265802433468,
            -446764815384,
            16034153941215
          ],
          [
            -170684084219,
            -162084117211,
            -132452794339,
            -117217463107,
            -122449707758,
            -154191403309,
            -234677877119,
            -409224441129,
            17004217869230
          ],
          [
            -137170819585,
            -129265636454,
            -103742220487,
            -88537751081,
            -86948725804,
            -99796466850,
            -134394645301,
            -213338463043,
            -380911429908,
            17917397094116
          ],
          [
            -112602314350,
            -105512652633,
            -83567771119,
            -69477770542,
            -65282111681,
            -70105235237,
            -85989261566,
            -121055934201,
            -197548899187,
            -358408028006,
            18783321553192
          ],
          [
            -94067791987,
            -87765821211,
            -68824840431,
            -56118862056,
            -51045094357,
            -52221375736,
            -59837134306,
            -76783244688,
            -111365563528,
            -185202182937,
            -339851112699,
            19609040551726
          ],
          [
            -79747289820,
            -74155878324,
            -57708891974,
            -46362820724,
            -41149941785,
            -40599910866,
            -44238179003,
            -53026581912,
            -70180707054,
            -103913925745,
            -175153788135,
            -324135977470,
            20399930787848
          ],
          [
            -68456883528,
            -63488502545,
            -49111186785,
            -39002339773,
            -33967428996,
            -32596270725,
            -34190781537,
            -38953174816,
            -48181338942,
            -65168810318,
            -97935430243,
            -166732048584,
            -310560440404,
            21160222452388
          ],
          [
            -59400092249,
            -54971590358,
            -42318866941,
            -33301097244,
            -28572036342,
            -26829764603,
            -27324841203,
            -29947325475,
            -35210731413,
            -44536614009,
            -61195182598,
            -92983573145,
            -159515948220,
            -298652199258,
            21893325171662
          ],
          [
            -52025426069,
            -48062935156,
            -36856015963,
            -28788150707,
            -24405454166,
            -22523879283,
            -22411227180,
            -23830089361,
            -26949531937,
            -32412512485,
            -41672763302,
            -57937914617,
            -88781290944,
            -153226601786,
            -288078701917,
            22602040990163
          ],
          [
            -45941379831,
            -42381202984,
            -32394673576,
            -25150201477,
            -21113881710,
            -19214507826,
            -18763280817,
            -19476100502,
            -21363337277,
            -24716647483,
            -30228017840,
            -39344654693,
            -55198111324,
            -85147287297,
            -147670600207,
            -278596953529,
            23288709609225
          ],
          [
            -40863892665,
            -37651838516,
            -28702649581,
            -22171830829,
            -18463761232,
            -16610009872,
            -15973269590,
            -16259350409,
            -17404098988,
            -19530140472,
            -22981380108,
            -28463455969,
            -37400916417,
            -52846490882,
            -81957464220,
            -142708614458,
            -270023947490,
            23955310923917
          ],
          [
            -36582860344,
            -33673070668,
            -25611683094,
            -19700710262,
            -16295527524,
            -14519312169,
            -13786572804,
            -13809726313,
            -14490403309,
            -15866048924,
            -18109846985,
            -21586321548,
            -26998982316,
            -35743424766,
            -50795273119,
            -79123578849,
            -138237053591,
            -262218378844,
            24603539514762
          ],
          [
            -32940205352,
            -30293912288,
            -22997341212,
            -17626499493,
            -14496940737,
            -12812750976,
            -12037350892,
            -11897092210,
            -12279478067,
            -13177823524,
            -14676776488,
            -16971941513,
            -20433883845,
            -25756937207,
            -34305837544,
            -48982586648,
            -76580831754,
            -134176839924,
            -255068852018,
            25234860079068
          ],
          [
            -29815166288,
            -27399548866,
            -20765946813,
            -15867585590,
            -12987048522,
            -11399661713,
            -10613681022,
            -10372185251,
            -10558805571,
            -11143852352,
            -12164082726,
            -13726285281,
            -16035269266,
            -19460765995,
            -24684905280,
            -33041637647,
            -47363403477,
            -74280323601,
            -130466254543,
            -248485997835,
            25850549529102
          ],
          [
            -27114215829,
            -24901409272,
            -18845853366,
            -14362489424,
            -11706183419,
            -10214995662,
            -9437701097,
            -9134678923,
            -9190951987,
            -9565128891,
            -10267290246,
            -11355232629,
            -12945967000,
            -15247096773,
            -18624251721,
            -23746235092,
            -31917167015,
            -45904042120,
            -72184287714,
            -127056211942,
            -242397037850,
            26451729531102
          ],
          [
            -24764016299,
            -22730278489,
            -17181485664,
            -13064144753,
            -10609523776,
            -9211027875,
            -8453808936,
            -8115049765,
            -8083809265,
            -8313216994,
            -8798250769,
            -9568647680,
            -10692494763,
            -12291146324,
            -14571812355,
            -17894504788,
            -22914497939,
            -30907400733,
            -44578706984,
            -70262970809,
            -123907040370,
            -236741934403,
            27039392043763
          ],
          [
            -22706411119,
            -20831431572,
            -15729185436,
            -11935998145,
            -9662832055,
            -8352051950,
            -7621384999,
            -7263833762,
            -7173730897,
            -7302215402,
            -7635707571,
            -8187412842,
            -8997007677,
            -10137507753,
            -11731614596,
            -13984543801,
            -17250049604,
            -22170119993,
            -29993288957,
            -43367235513,
            -68492528553,
            -120986227434,
            -231470599566,
            27614419634249
          ],
          [
            -20894806991,
            -19161137980,
            -14454261537,
            -10949293501,
            -8839564312,
            -7610888729,
            -6910157604,
            -6545021661,
            -6415559864,
            -6472888702,
            -6698679552,
            -7096207312,
            -7688092087,
            -8519063422,
            -9664291311,
            -11246260779,
            -13467401200,
            -16675017383,
            -21498262265,
            -29160029938,
            -42253587127,
            -66853566669,
            -118266803320,
            -226540830187,
            28177601834143
          ],
          [
            -19291522685,
            -17684112150,
            -13328860498,
            -10081145371,
            -8118866550,
            -6966530724,
            -6297166196,
            -5931865607,
            -5776510666,
            -5783295598,
            -5931407345,
            -6218095219,
            -6655467206,
            -7271099020,
            -8112218969,
            -9254671353,
            -10819899985,
            -13007181204,
            -16157409771,
            -20887443407,
            -28395914930,
            -41224802311,
            -65330104885,
            -115726156574,
            -221916752630,
            28729648448878
          ],
          [
            -17865820358,
            -16371628372,
            -12330406089,
            -9313148544,
            -7484158536,
            -6402517142,
            -5764721027,
            -5404140057,
            -5232293010,
            -5203046865,
            -5294470361,
            -5500160172,
            -5825616058,
            -6287700323,
            -6916595942,
            -7760648299,
            -8895569036,
            -10441330209,
            -12593916508,
            -15687969869,
            -20328619404,
            -27691535255,
            -40270268284,
            -63908825232,
            -113345150353,
            -217567632761,
            29271200492939
          ],
          [
            -16592425872,
            -15200109192,
            -11440440122,
            -8630359144,
            -6922115199,
            -5905790437,
            -5299001270,
            -4946307004,
            -4764585079,
            -4709672194,
            -4759348985,
            -4905033239,
            -5148014408,
            -5498301451,
            -5975350677,
            -6610669906,
            -7452953246,
            -8577335230,
            -10102101787,
            -12219931364,
            -15259427629,
            -19814552768,
            -27039225073,
            -39381189765,
            -62578516110,
            -111107451908,
            -213466952549,
            29802839253103
          ],
          [
            -15450404128,
            -14150056051,
            -10643750524,
            -8020537497,
            -6421922312,
            -5465877183,
            -4889072283,
            -4546259035,
            -4359344560,
            -4286255308,
            -4304987092,
            -4405709793,
            -4587012382,
            -4854435469,
            -5220506642,
            -5706088275,
            -6343290692,
            -7180720984,
            -8292693498,
            -9795714778,
            -11879209723,
            -14865982778,
            -19339370144,
            -26432661487,
            -38550200181,
            -61329654057,
            -108999016246,
            -209591684502,
            30325093860103
          ],
          [
            -14422295376,
            -13205230496,
            -9927707930,
            -7473578319,
            -5974724750,
            -5074291722,
            -4526184110,
            -4194440713,
            -4005653988,
            -3919855440,
            -3915556687,
            -3982275063,
            -4116869721,
            -4321925683,
            -4605396667,
            -4981228457,
            -5471014376,
            -6107050204,
            -6937606599,
            -8036049407,
            -9517081325,
            -11566962089,
            -14502942465,
            -18898245572,
            -25866572047,
            -37771071074,
            -60154084246,
            -107007683234,
            -205921715083,
            30838447660338
          ],
          [
            -13493445531,
            -12352020997,
            -9281755581,
            -6981076865,
            -5573212119,
            -4724095589,
            -4203262492,
            -3883223156,
            -3694915312,
            -3600429769,
            -3578967310,
            -3619776216,
            -3718620691,
            -3876111654,
            -4097129021,
            -4391019186,
            -4772516637,
            -5263551203,
            -5896359108,
            -6718732506,
            -7803027201,
            -9262156784,
            -11279321962,
            -14166462129,
            -18487169441,
            -25336517113,
            -37038491505,
            -59044773013,
            -105122859424,
            -202439381822,
            31343343613736
          ],
          [
            -12651482286,
            -11578948795,
            -8697013250,
            -6535995039,
            -5211303808,
            -4409567632,
            -3914534014,
            -3606451458,
            -3420277730,
            -3320082855,
            -3285849542,
            -3306804390,
            -3378037681,
            -3498835530,
            -3671982413,
            -3903705399,
            -4204156885,
            -4588489177,
            -5078733046,
            -5706920006,
            -6520284975,
            -7590151550,
            -9027681076,
            -11013128832,
            -13853356741,
            -18102777059,
            -24838725386,
            -36347898224,
            -57995613761,
            -103335264073,
            -199129098235,
            31840188894863
          ],
          [
            -11885901847,
            -10876278930,
            -8165966922,
            -6132401884,
            -4883906962,
            -4125953973,
            -3655246271,
            -3359112236,
            -3176224485,
            -3072534252,
            -3028847711,
            -3034528417,
            -3084274886,
            -3176485160,
            -3312499656,
            -3496394558,
            -3735197018,
            -4039517627,
            -4424702538,
            -4912740612,
            -5535372963,
            -6339236629,
            -7394624219,
            -8810993742,
            -10765770196,
            -13560960992,
            -17742219489,
            -24369967838,
            -35695343227,
            -57001273003,
            -101636724396,
            -195977047320,
            32329358837325
          ],
          [
            -11187740387,
            -10235711618,
            -7682223604,
            -5765270037,
            -4586728609,
            -3869276343,
            -3421456342,
            -3137086059,
            -2958269935,
            -2852734588,
            -2802118734,
            -2796022988,
            -2828944523,
            -2898691201,
            -3005600939,
            -3152246313,
            -3343484497,
            -3586816837,
            -3893100409,
            -4277737327,
            -4762587256,
            -5379051408,
            -6173151527,
            -7214164280,
            -8609899306,
            -10535064642,
            -13287024142,
            -17403064852,
            -23927459838,
            -35077389288,
            -56057066979,
            -100020009033,
            -192970929137,
            32811200333124
          ],
          [
            -10549310955,
            -9650135549,
            -7240316069,
            -5430314710,
            -4316128441,
            -3636183633,
            -3209869072,
            -2936960763,
            -2762734398,
            -2656584516,
            -2600971098,
            -2585792970,
            -2605474879,
            -2657440059,
            -2741327974,
            -2858648411,
            -3012728642,
            -3208901430,
            -3454942771,
            -3761824522,
            -4144918713,
            -4625902624,
            -5235810482,
            -6020045594,
            -7046891764,
            -8422567668,
            -10319174011,
            -13029629831,
            -17083221937,
            -23508784265,
            -34491026653,
            -55158861831,
            -98478691471,
            -190099751427,
            33286034776775
          ],
          [
            -9963991347,
            -9113429291,
            -6835546231,
            -5123865311,
            -4069002451,
            -3423835805,
            -3017712114,
            -2755889031,
            -2586574686,
            -2480726134,
            -2421600872,
            -2399431012,
            -2408656045,
            -2446457697,
            -2511989201,
            -2606002787,
            -2730733023,
            -2889975463,
            -3089350603,
            -3336784013,
            -3643278989,
            -4024123422,
            -4500780351,
            -5103904019,
            -5878284933,
            -6891241557,
            -8247459304,
            -10116536495,
            -12787134153,
            -16780880369,
            -23111830455,
            -33933605977,
            -54302992155,
            -97007037203,
            -187353654809,
            33754160626917
          ],
          [
            -9426051968,
            -8620300374,
            -6463858629,
            -4842762325,
            -3842690219,
            -3229812308,
            -2842638432,
            -2591478592,
            -2427255062,
            -2322386211,
            -2260895988,
            -2233367379,
            -2234313130,
            -2260773777,
            -2311566180,
            -2386899473,
            -2488219311,
            -2618216144,
            -2780976980,
            -2982291628,
            -3230155304,
            -3535549374,
            -3913643696,
            -4385668800,
            -4981894858,
            -5746510548,
            -6745898755,
            -8083268323,
            -9925815025,
            -12558117245,
            -16494463257,
            -22734745238,
            -33402783849,
            -53486194005,
            -95599909830,
            -184723765912,
            34215855644729
          ],
          [
            -8930515294,
            -8166154098,
            -6121737589,
            -4584273914,
            -3634900474,
            -3052039215,
            -2682649546,
            -2441706726,
            -2282647925,
            -2179256980,
            -2116289305,
            -2084684624,
            -2079067625,
            -2096408246,
            -2135293831,
            -2195543064,
            -2278027009,
            -2384631960,
            -2518337735,
            -2683410833,
            -2885734160,
            -3133320726,
            -3437095587,
            -3812089625,
            -4279291338,
            -4868588404,
            -5623581809,
            -6609749459,
            -7928878581,
            -9745857004,
            -12341345068,
            -16222589324,
            -22375893319,
            -32896478177,
            -52705549382,
            -94252692441,
            -182202073308,
            34671378857851
          ],
          [
            -8473040489,
            -7746985944,
            -5806123109,
            -4346028031,
            -3443650911,
            -2888730820,
            -2536034580,
            -2304853075,
            -2150956607,
            -2049404520,
            -1985646996,
            -1950978569,
            -1940160742,
            -1950142578,
            -1979358706,
            -2027347240,
            -2094557939,
            -2182285832,
            -2292700923,
            -2428966588,
            -2595456370,
            -2798096364,
            -3044883386,
            -3346664065,
            -3718317806,
            -4180587244,
            -4762982714,
            -5508533421,
            -6481842869,
            -7783329471,
            -9575662545,
            -12135738902,
            -15964042355,
            -22033824945,
            -32412831372,
            -51958439938,
            -92961221369,
            -179781322124,
            35120972290050
          ],
          [
            -8049828142,
            -7359292863,
            -5514341673,
            -4125956817,
            -3267219217,
            -2738342471,
            -2401321496,
            -2179446407,
            -2030654810,
            -1931197638,
            -1867182861,
            -1830252796,
            -1815320966,
            -1819350488,
            -1840678818,
            -1878643371,
            -1933383570,
            -2005755920,
            -2097331367,
            -2210463616,
            -2348430842,
            -2515665866,
            -2718104861,
            -2963706045,
            -3263223573,
            -3631378434,
            -4088667285,
            -4664230495,
            -5400542271,
            -6361361740,
            -7645788953,
            -9414359172,
            -11940350793,
            -15717746339,
            -21707249316,
            -31950179748,
            -51242508109,
            -91721730088,
            -177454924089,
            35564862490011
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "956199/1048576",
        "gamma": "1765672518074566889749481739074795892062929131348070678104407225897566571327615307455896681197498226175367643692034548294009394168741218343606291214888643265370080075630694713158977065868136321852229370322636752492841394908280005126988064076112655570619285630992056300490390484091613924582044234485963369329591100749012713895838354400924785960220289309189632754127248653022296814713002406249939058536893970344450943316044711639340991564121018310105461706569003310919748879113492319044133707418586321684263573556532877565025056044446882200838194002029362985753524255936307683529303158926534143982835400233885493322901686766157457165672772605265974411674848987938715816499045581569748043600525781794187861260957226514965298494962588450354997495762931745087560577750178774059048462652474088236436760794323523357987562971831740618768670597747032258674614579398854619741444415257737769898565312718952117749428756331292875501925760137022576006580469976785304776068974261613941064086129593578921645294451698829990604120909390632943514277258573158090471003914456961494887691891012509967208162609379003224528734630779383206208124397849462483081699454201472375816432325524690346665751123197302205994243796661267549579632027377423734327696771050599591046789360057105895669280856172308791556434846660069801196433482727723137391646216506499847791437939318076868694403531790825103339655804254817476921549157116972490921387334569881736779302338906762989317584114835545708518504046824313585027016578661214760669280130455255717892012287378035337854014580317309186850424130169417521135698126754691856676560907850045575141811714748122070849731847667198014767575673181/56510867748303976381737381015758545810718236856199600705874077237592075621933766111479925351444317909251850389530354457747083634909258546747884102893261075187412770562322214587189353220871618477583164189741455496269336205176338954225448977821423746166574622254275727629323495397855255864901838692580865911942234798931127145602571351758367332066625717195103454377178129620139776163138709257267883323431721761283137360869934964331755155600999524619921995822717017651059999319439274850968735005591020885488410333801532690927163691042617165290055573442190138744486871869795094907198471563198064903439669208484081142727539153174962130122520676885970816021219256621358119770077780708279103610708498038582699720045095644419113931600982644798873562423177694459381807897480016287024741741389043608045533133238310868423752922108894339109011406319339385458471949526441373493344214262169268308376028745815939406767311388010296956888083572782571671299489133327988496678939880229968648028013190588084886429008296249014475026387739689141983042506857557841469744093328641629984842251564549810331131626036801732504689092471138487984958171696268053480762375709741296960330402649220074382622072664522054471100932792993160848088366057646297646558219888986888666194909560870449911274744054544027313180676241071387874148282977385257248920447636496375887178278368129043964800526462376100737366277717356293846582458521625899190773085982622421158441501115718903101576352034055509196887701800050420234029784077394393947623444168127055422365296422538353966670982142898722332901256167396308541083908342791446658999585306297350089847655934046312750915594049546625711592374980000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "1312840128058227429569459757806063671712320979868818887405566745804944598855402302567161489720361094836863006486032004306979285092130597356752233757644505965064649966335748026367386922556843038453912061482269180385470091331809148306750538326340031243996320291908359677705251222713715258260159202572965846250093340118552987709030393086192196526782992856918556769997656578923922469952499441435313802637137951942599902710967809729214097325355446027706011169030364142367284309884973215245235539738443028117911809141735642213367856844595204815514769200899065708671442372687739575068517984374995236836865862973779918275331051362741938076083805255615223656398597854191430599117202484155471275485705318968164140904614020711479301459466239452687666796074637481974808764402309918486166539953005123419342738377039122609460860163834877438362694360237743409048351614039257435937357192410124599074412382906933262384629088174921143931287624659131040298875508622606613446611764204947245362927219022223559972043059424989194581000195113860329227480125473199698488420995663826987810517297986911191838629917655183722762343935649912560458790314457256477019175741151040766708367620684224831260253102359846865547468215491059100779392058661844242349387370236471637781362702023683652280024410610742230452850387116595711642873895986424752587177649153585447478240595025504225067277273657566599141442864337799229149266094604562169658608912292369983389876276873911877659422270789354761785692461627396240519680887787240295791780435975985019808316409784819593333463493833307147895339229995228560972525932390492280717077804681715993074714065563498973539095338624696577691208105780357357409144957025634457642161040293614628852282151637560318212922830376256402241890474734798969637408594187082137989493/2514625485258531024118067465988383853553836108280659371158997683516783685705208599722377047346145337813801451178454360406420181599365554946140615056059852434257606349850623139258794904013037175809645334462898048453897036776794130822456863516943732566765849227260806018435889711855704515723224984031564999009076839254357982107189500949324991591782709895426526684849116098646110322945169443313624333765733191268809383131549594528384935938601301743674791559840655065212635853671615880529661778891635733905077457039351862815320183284405806428257960159473027619830182197906485838944442795474022935287866394693453990678668950432440928864058674303101905059798635864265534114571148695653089695511012877380062326104363901090335230364302312731099690937013343236345209056840150798329795640357837404035010010241619351380249434398543971429488636390103079186066535576673862728061071014098162250122451267876634051980289697630093042644710103437704721254999474318056423382702161000653583960837009501904768472248056132812056780674243916405530765039884971991766770742742936406702287361825940952230193578055565017391701420552301280716572259885070644738273195095679943996410561147768038094474189285088415654347816236511102322532364876460270714680305800848735838950671363620199293211037694993296211214340467333454109888830213611155437385970292291386567503879056939975151616427873488002656738735259120997457904183029312323885799334810527949615055613435136357082805417010471989438192162299889835854434969206604494455545552948970327345676005620993826604924398897257768135512298266279452575332729933316196654725081062853659345144817251856514841708396663872012341349396754563077607464033038050941122756463867550798602666926086495066656628134777718835203565618646287027842687332772832870400000000",
        "trace": "3134736871484597036529527836153873996432035836570782145656692599191759568835221146389224617053253937017749536794718586845682828645000552303360263394855901660294724403377778321110163262878000879715142994833101865384723241828407786686670851302553440603336389219931111324274720779530438633324331980208240246172494826533598034442776566710061849644470397726799510746418352717113777449355691116190448293949390076005657650851006802131515154958974772144557976501921087169580712835785774897848800095398672520078255791247886144043248766741264392837089766425798245344141921517080929107133796920300775869046173675082610249288789452275016903344935370815808741910406593315701431582884460785828577827578777322795073017930059452371191941746583399944842449492920449614546200865435876159360829685077621961151447979023060774180971971016438396675395028342729002536978239372652992664011667083303206864142427251032286852095014976784313622995522544729340491204036655155049224694337344031955055869867191329775403872794028953472726721068341194215139774710200203502104659795635166078762822857139340714781095822552490251636988229402750039058307554641372793864201309752781192183155441398969702382668742878487402610339815317299995000730251282411542880029592138306437778041486947074041651298817830001485112794682593853999156320072662939230642081935541013998435527879133632191489541356458082907553892368059467388665709275000427462302937602957139029314785418999205373399648133448267738637526919759093147045126186023530825343458187999638155719850097540002705712313923645717881990294636586892639353299693889094492621179750599705769968587204533300202854962570620044713733592451687388269157/1851748114376424698076770501124376029125615185303948515930081762921417133979525647940974193916127409250364633564130654871456436548706584059834666283606378911741141665786174327593020726341521194273445124169448013701753608771218274852059512105252413314386317222028107042957672297196921024181103450278489814202523149891375174307105058054418180737159191501049149993031372951392740185313729224942154000742210658673725845040986028911222952938733552422745603959118791234389934057699386158316543508663206572375684229818008623216301299828084479272224541030553686466379345817429445669919079516182874190755911080623606370884896002971237159079854757540199491699383312600968662868625908718248889667115696063728277904426437694076325525310700999304769488893482686692045023081184625173693226737381836180948436029709952970536509535751664249703924085762272112982703208842082430926629903212942762583928865709942896702480951259562321410683308722512939308525141659920891527059175501995375612658581936229190365558505743851487706317664673454133804500336864708455349280574450192928931343310899267168184930521121973919170713652182094265974291109370143311576457621527256802818796106634009643397369760077071058680909035365760799894670159578976953881282419749322322367813874796490602902692650813179298686998304399067427237860090936602960109532625228152713245071057825566852512638583651119140068962018188242331036764814000836637464683252481478571496519811108559877016832453903451930925363616212584052170228687964648059500875725018501187352080066033173736782779874742858505333404508362093242238274237508576590124122098411316751567744127989646829576222002185815543831317458943344640000",
        "spectral_gap_at_least": "258629505227470803625183572287794543327327233034157320818896648923574085974514253605730813474911135682862012277748304848474919163149727679280190050255967675117736043368142361194375223743698078575420676112007028535937607992366402216429856050288986155067275097505946856507934490874601905877251362906874271711268388003354938578678987437979862715776249592812955683689538346048012726580642389962756819119516176532692180834060658516655177173095022867458084200298981736046355009047339723403311401328473276539228626400921921516033467798385255348656409532577115944608274147419484696288498042921874061656862575005834643900240217118460161800988509635356199060310523777275711828026088889378627841270683947836728335758208962080161422387514849172179470358826703583949037326587255053941774808370742009313610519460276707154063789452275470855357450788966835451582525267965733714879659366904794546017659239432665852689771930370459465354463662057848814938878475198653502848982517548374607336496662147378041314492482706722871332457038437430484857813584718220340602218936145773916598671907703421504792210093778071193384181755323032774410381691948079525972777621006755031041548421274792291758269861164889832512851238451738642853540235556383315742829311936584912642928452298665679499164808890316219399211526261969355193646157509325676259673996883256333153213397220024332338253622910540620030864244274546448142405420637098747422745955721596886727805626544160639898906187345502888071781414940597059382377134894086338270980745887269048902238332727609459886692308285161508135381828309060026511587608680926979301264327522298050635718670916009297787201781709065225805167996838730399409601556534049988155505724937842081883899583872599382687945797584122511241652423522755397018569493054855181183930121/838607457238342295280207546748778238321677760995828570512467065767732212200981387291446661243748528884152973887523026973965112665378545269151613865961513801006799901209579031311968775278401866588576907540411722570769769613610159158113717410133856238617848778926127866190083822283220780224725589379709583740198198624780124606184769768807271782794642724216366910201596796148267264482169487994259055501129274987230458535005676424636454484240695953230635777201529111914968055360179588018788677832912876478902962701057749629285220918012395520912529174904186351912801837889498451393000449115764157688253667122907501799150518288470585231050706024214189094610143612683900092905725960223736644021318255833938752004918021451207869803765996366769636766199112964074795781457222067389413364151175078647350298562423662284173818215548961056492513973362603921493326405790718074462636361558359077816008196349965861023563777732877345486276126174554914010611189696839506734038749403330287718870119380329656883283220853802122539448400831404566173736463183109654352044224251260946275196204666154997375701277126559065889573337720366269746167170722791954772432272473187281855197520145833768150287873952397403913116716000075417504810847490737929258198776374630224420923509182093558333102153671809317941669394742640365197503067167985232111004475891989469821767560478770259872388286492988236311414925562001232162227878694008426421347244721469636811813617569662872498813834297286082066448858570379398851197458452969188600488219409981213432030418540296840264425706063663083842133215433773304732872237847742764801435883734021202413623986076296582482924645995168596820731993407843947549732301389679918208764519403399540708817300986192108579823543337985438819983206166407664662135648677073084606940000"
      },
      "certified": true
    },
    {
      "index": 12,
      "v_lower": "244140625/134217728",
      "v_upper": "1220703125/536870912",
      "t_lower": "59604644775390625/18014398509481984",
      "t_upper": "1490116119384765625/288230376151711744",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "7159813/8388608",
        "tau": "62341961/536870912",
        "epsilon": "109258034367276324386357470613036681880951153012268147049106619801893913519884066131732478199769399525341058932083998692554409080962391093858810371789249896010313798199561819279886090726077721441241633983472624075359369812393490647239537876960829105284997436186167489869017676096469923240970269477347738982463084424909515131394290733/69195358963728616320735080124862528861351664560473671827145274961236695047013571817487760234299592069531691457229253414133660804010243201434403976203022761182124804800468002887710228643996655208907362842302125145595050367256084734857507651368133941914769606985774040907321660265206933589119142370785539415705005483729762851242116495379005440000",
        "strict_finite_spectral_margin_below_s": "8035030904857651056157691168127103390227492296739018838162611286477913287713254273008279088485323830327994527998859180106080785751634709632809080180587462962029100981608827947690963263638225820623199601535884450366215428661821726624401510380482006570630386569838881901602674306627456155479742568660545969900963446875687878709008286160054029267/69195358963728616320735080124862528861351664560473671827145274961236695047013571817487760234299592069531691457229253414133660804010243201434403976203022761182124804800468002887710228643996655208907362842302125145595050367256084734857507651368133941914769606985774040907321660265206933589119142370785539415705005483729762851242116495379005440000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            3126351955063
          ],
          [
            -2282455924457,
            6502222571375
          ],
          [
            -1349179583542,
            -1318077125937,
            8807068249386
          ],
          [
            -823079944109,
            -801028089148,
            -811574967894,
            10522097299032
          ],
          [
            -538981731664,
            -506557315041,
            -500868690814,
            -573315461653,
            11918891377952
          ],
          [
            -375951068828,
            -342904148446,
            -319975514586,
            -353519286115,
            -454382075981,
            13129225821411
          ],
          [
            -275674693824,
            -246049853391,
            -218851634780,
            -224319804207,
            -278011186922,
            -387242474596,
            14216783024355
          ],
          [
            -210199088480,
            -184748036834,
            -158693288232,
            -152741326864,
            -174237046614,
            -234980764666,
            -344529645942,
            15215653157322
          ],
          [
            -165305416970,
            -143691978723,
            -120369358347,
            -110570985825,
            -117426055937,
            -145545625404,
            -207665811558,
            -314630460329,
            16146202620088
          ],
          [
            -133274016287,
            -114909882461,
            -94510503775,
            -83897211748,
            -84387727837,
            -97053698493,
            -127428776121,
            -188699041092,
            -292166674486,
            17021738276770
          ],
          [
            -109660120210,
            -93972600026,
            -76239399616,
            -65979148880,
            -63723763221,
            -69158670852,
            -84215480363,
            -114981947782,
            -174589015421,
            -274405813392,
            17851562881886
          ],
          [
            -91771823482,
            -78274000976,
            -62843355535,
            -53348113062,
            -49966956342,
            -51888899618,
            -59552250014,
            -75458425382,
            -105835495390,
            -163538820689,
            -259835163302,
            18642516778402
          ],
          [
            -77907006551,
            -66203799417,
            -52722146843,
            -44094337377,
            -40335999626,
            -40494014588,
            -44402431834,
            -53023771974,
            -69084185499,
            -98757219884,
            -154548773178,
            -247551904208,
            19399825673619
          ],
          [
            -66949030599,
            -56724971380,
            -44883374030,
            -37100453201,
            -33316404665,
            -32576602865,
            -34478825020,
            -39320669526,
            -48301270441,
            -64200088693,
            -93059305600,
            -147022768590,
            -236981717557,
            20127601738758
          ],
          [
            -58141786597,
            -49145742110,
            -38685079374,
            -31677892266,
            -28030940805,
            -26841888473,
            -27628556360,
            -30393940685,
            -35658088015,
            -44709012988,
            -60305234966,
            -88332342222,
            -140583375709,
            -227739289327,
            20829157846929
          ],
          [
            -50959055840,
            -42990508343,
            -33696910452,
            -27383334630,
            -23943796653,
            -22545870225,
            -22695152171,
            -24263501176,
            -27455153054,
            -32885843321,
            -41865397376,
            -57101185176,
            -84318476586,
            -134979107393,
            -219554476208,
            21507214368180
          ],
          [
            -45025740056,
            -37923646363,
            -29621454478,
            -23920588659,
            -20712637288,
            -19237523853,
            -19017716782,
            -19869304689,
            -21843884372,
            -25237773037,
            -30703267376,
            -39542379882,
            -54400388468,
            -80847178124,
            -130035028467,
            -212230868165,
            22164040745719
          ],
          [
            -40068773645,
            -33702866097,
            -26247718076,
            -21085422536,
            -18110232605,
            -16630685599,
            -16197772588,
            -16607733898,
            -17836767805,
            -20021586508,
            -23498755257,
            -28929952085,
            -37596598165,
            -52079351002,
            -77800843632,
            -125624974635,
            -205621295790,
            22801555647026
          ],
          [
            -35885628634,
            -30149725942,
            -23422573959,
            -18733148831,
            -15980764061,
            -14536611765,
            -13983819278,
            -14116183353,
            -14872802441,
            -16307353673,
            -18596146757,
            -22091613986,
            -27452266041,
            -35933808688,
            -50053399263,
            -75095418678,
            -121655147519,
            -199612679523,
            23421399780927
          ],
          [
            -32323577362,
            -27130462377,
            -21032656419,
            -16758833287,
            -14214350901,
            -12826614153,
            -12210804118,
            -12166636175,
            -12615812677,
            -13567602419,
            -15113007343,
            -17446200029,
            -20923832275,
            -26195495306,
            -34489590807,
            -48262411728,
            -72668967272,
            -118053999676,
            -194116277460,
            24024990087148
          ],
          [
            -29265719134,
            -24543210681,
            -18992549542,
            -15084799417,
            -12731606822,
            -11410407838,
            -10766721219,
            -10609994393,
            -10854936988,
            -11486773453,
            -12549326089,
            -14151540038,
            -16494856895,
            -19934499617,
            -25108625087,
            -33218386857,
            -46662393106,
            -70474647059,
            -114765755022,
            -189061186517,
            24613560876889
          ],
          [
            -26621367202,
            -22309294157,
            -17236883983,
            -13652503705,
            -11473951543,
            -10223060750,
            -9573334890,
            -9345436724,
            -9452648650,
            -9867281787,
            -10606312276,
            -11730780778,
            -13358003017,
            -15691397749,
            -19082019041,
            -24155652623,
            -32087012390,
            -45220299873,
            -68476230839,
            -111746115708,
            -184389878563,
            25188195612443
          ],
          [
            -24319310491,
            -20367166767,
            -15714928970,
            -12417113573,
            -10397346954,
            -9216851504,
            -8574607994,
            -8302779767,
            -8316189095,
            -8580492138,
            -9097107679,
            -9899196094,
            -11056373048,
            -12689456870,
            -15001151749,
            -18337055165,
            -23310425163,
            -31070665977,
            -43910748665,
            -66645156610,
            -108959331784,
            -180055052142,
            25749851831157
          ],
          [
            -22303009598,
            -18668124378,
            -14386816714,
            -11343804502,
            -9468138051,
            -8356032518,
            -7729511095,
            -7431917607,
            -7381150886,
            -7539802451,
            -7900215838,
            -8478876552,
            -9317310784,
            -10489261126,
            -12116506983,
            -14399663569,
            -17678327980,
            -22553458957,
            -30150391197,
            -42713855271,
            -64958527075,
            -106376147815,
            -176017359963,
            26299380956494
          ],
          [
            -20527118503,
            -17173218278,
            -13220858493,
            -10405178563,
            -8660225281,
            -7613369690,
            -7007415379,
            -6696276979,
            -6601665649,
            -6685191483,
            -6933949046,
            -7354250159,
            -7970554154,
            -8828694911,
            -10004181834,
            -11618403965,
            -13869201042,
            -17090013680,
            -21869913548,
            -29311412277,
            -41613775182,
            -63397717393,
            -103972330215,
            -172243734765,
            26837544234182
          ],
          [
            -18954930387,
            -15851000710,
            -12191605388,
            -9579431104,
            -7953100961,
            -6967800403,
            -6385059921,
            -6068635339,
            -5944333792,
            -5973993587,
            -6141768797,
            -6447687246,
            -6905572716,
            -7544152713,
            -8411391975,
            -9583282248,
            -11180099763,
            -13396590736,
            -16560086322,
            -21248262956,
            -28542012221,
            -40597692615,
            -61947383582,
            -101727589067,
            -168706133549,
            27365025689260
          ],
          [
            -17556477592,
            -14675855652,
            -11278426175,
            -8849026856,
            -7330459600,
            -6402813996,
            -5844506504,
            -5528375361,
            -5384352842,
            -5375198189,
            -5483540409,
            -5705511673,
            -6048175781,
            -6529477772,
            -7180409837,
            -8049865251,
            -9213606836,
            -10790417832,
            -12971833920,
            -16079228748,
            -20679400374,
            -27832757669,
            -39655104061,
            -60594741520,
            -99624774172,
            -165380580445,
            27882442763146
          ],
          [
            -16307101275,
            -13626747448,
            -10464450260,
            -8199729311,
            -6779197372,
            -5905309996,
            -5371730245,
            -5059638334,
            -4902980304,
            -4865818400,
            -4930133262,
            -5089659792,
            -5347103205,
            -5713452786,
            -6208930573,
            -6865675623,
            -7732829900,
            -8885531148,
            -10440880290,
            -12587196149,
            -15640098431,
            -20156020213,
            -27175951233,
            -38777300049,
            -59329032910,
            -97649265692,
            -162246426692,
            28390355122903
          ],
          [
            -15186362733,
            -12686271882,
            -9735772199,
            -7619879248,
            -6288680496,
            -5464778992,
            -4955629252,
            -4650054927,
            -4485830371,
            -4428514325,
            -4459983860,
            -4572533127,
            -4766032723,
            -5046899566,
            -5428348478,
            -5931841918,
            -6590025102,
            -7451898116,
            -8591755520,
            -10124934994,
            -12236592879,
            -15236820744,
            -19672182139,
            -26565236675,
            -37956983311,
            -58141123096,
            -95788505465,
            -159285771119,
            28889272015244
          ],
          [
            -14177206306,
            -11839928960,
            -9080846210,
            -7099851634,
            -5850202632,
            -5072705616,
            -4587316376,
            -4289855575,
            -4121705363,
            -4049999552,
            -4056848360,
            -4133723982,
            -4278649468,
            -4494991588,
            -4791309012,
            -5182081246,
            -5689411398,
            -6346075708,
            -7200706718,
            -8326640627,
            -9837433214,
            -11915165147,
            -14864631645,
            -19222997377,
            -25995309032,
            -37187982713,
            -57023193608,
            -94031631736,
            -156483001037,
            29379658450708
          ],
          [
            -13265309609,
            -11075560101,
            -8490020458,
            -6631642069,
            -5456577230,
            -4722127076,
            -4259604521,
            -3971235834,
            -3801778193,
            -3719949334,
            -3708297054,
            -3757875571,
            -3865510792,
            -4032513072,
            -4264292271,
            -4570657472,
            -4966793048,
            -5475087140,
            -6128224214,
            -6974340007,
            -8085757767,
            -9574268520,
            -11618980292,
            -14519620777,
            -18804398896,
            -25461698244,
            -36465035678,
            -55968503923,
            -92369191068,
            -153824424715,
            29861940439139
          ],
          [
            -12438574705,
            -10382908600,
            -7955175347,
            -6208548490,
            -5101827625,
            -4407302397,
            -3966627127,
            -3687896270,
            -3519010201,
            -3430237766,
            -3404683796,
            -3433249477,
            -3511998242,
            -3640845207,
            -3823040032,
            -4065207663,
            -4377885511,
            -4776627933,
            -5283893210,
            -5932140982,
            -6768938497,
            -7865577564,
            -9332121926,
            -11344816814,
            -14198543476,
            -18412970270,
            -24960605203,
            -35783620425,
            -54971204579,
            -90792908666,
            -151297974355,
            30336509449559
          ],
          [
            -11686726373,
            -9753273435,
            -7469440059,
            -5824923789,
            -4780948850,
            -4123461584,
            -3703554574,
            -3434703977,
            -3267729867,
            -3174395295,
            -3138426654,
            -3150745692,
            -3206947130,
            -3305998045,
            -3449649374,
            -3642319582,
            -3891361659,
            -4207726988,
            -4607135155,
            -5111983042,
            -5754426545,
            -6581427729,
            -7663250064,
            -9108278606,
            -11090006997,
            -13898680967,
            -18045816326,
            -24488775809,
            -35139824997,
            -54026188928,
            -89295503453,
            -148892963951,
            30803726231216
          ],
          [
            -11000992472,
            -9179234431,
            -7026968547,
            -5475981767,
            -4489722731,
            -3866613274,
            -3466379639,
            -3207440195,
            -3043323427,
            -2947216678,
            -2903496842,
            -2903219055,
            -2941709514,
            -3017293986,
            -3130675135,
            -3284721390,
            -3484565240,
            -3737992981,
            -4056176143,
            -4454872206,
            -4956335738,
            -5592373258,
            -6409326481,
            -7476446482,
            -8900493816,
            -10852319949,
            -13617734864,
            -17700464041,
            -24043403009,
            -34530243836,
            -53128974343,
            -87870537842,
            -146599890319,
            31263924104779
          ],
          [
            -10373847798,
            -8654432456,
            -6622761114,
            -5157643654,
            -4224573001,
            -3633395720,
            -3251753369,
            -3002609791,
            -2842004593,
            -2744473453,
            -2695049728,
            -2684993960,
            -2709500912,
            -2766467923,
            -2855860902,
            -2979447125,
            -3140787292,
            -3345451595,
            -3601476773,
            -3920132636,
            -4317134460,
            -4814544983,
            -5443796540,
            -6250608636,
            -7303243388,
            -8706893259,
            -10629873420,
            -13353746474,
            -17374785662,
            -23622049714,
            -33951895268,
            -52275606129,
            -86512294671,
            -144410268395,
            31717411811274
          ],
          [
            -9798807413,
            -8173392397,
            -6252521277,
            -4866415737,
            -3982450775,
            -3420960232,
            -3056858192,
            -2817295800,
            -2660641016,
            -2562700210,
            -2509154500,
            -2491514224,
            -2504936734,
            -2547040110,
            -2617271859,
            -2716610079,
            -2847488479,
            -3013900822,
            -3221682736,
            -3479005510,
            -3797159447,
            -4191767010,
            -4684669427,
            -5306913208,
            -6103602025,
            -7142036620,
            -8525897988,
            -10421066410,
            -13105034310,
            -17066938374,
            -23222587526,
            -33402155031,
            -51462579140,
            -85215675642,
            -142316493970,
            32164475989636
          ],
          [
            -9270258845,
            -7731379670,
            -5912540137,
            -4599291081,
            -3760743317,
            -3226879214,
            -2879308879,
            -2649047197,
            -2496622007,
            -2399033739,
            -2342593407,
            -2319086755,
            -2323698018,
            -2353871313,
            -2408690599,
            -2488564759,
            -2595110626,
            -2731184946,
            -2901052326,
            -3110704001,
            -3368371076,
            -3685314189,
            -4077031141,
            -4565124703,
            -5180252307,
            -5966913198,
            -6991476398,
            -8356167046,
            -10224527051,
            -12870145146,
            -16775316462,
            -22843147536,
            -32878702257,
            -50686773318,
            -83976116901,
            -140311728585,
            32605383340661
          ],
          [
            -8783325014,
            -7324283183,
            -5599602366,
            -4353670051,
            -3557200788,
            -3049072997,
            -2717074543,
            -2495791453,
            -2347756640,
            -2251090582,
            -2192710821,
            -2164691340,
            -2162286839,
            -2182842180,
            -2225188686,
            -2289323114,
            -2376264886,
            -2488040749,
            -2627777685,
            -2799907240,
            -3010504899,
            -3267812732,
            -3583029241,
            -3971507862,
            -4454604215,
            -5062588765,
            -5839370707,
            -6850417768,
            -8196553127,
            -10039071833,
            -12647815287,
            -16498513011,
            -22482080475,
            -32379475218,
            -49945400317,
            -82789518413,
            -138389802427,
            33040382524750
          ],
          [
            -8333751624,
            -6948519329,
            -5310909321,
            -4127295616,
            -3369877040,
            -2885751184,
            -2568416689,
            -2355765792,
            -2212194488,
            -2116872820,
            -2057298447,
            -2025837742,
            -2017844912,
            -2030618715,
            -2062817937,
            -2114140656,
            -2185166302,
            -2277309437,
            -2392862688,
            -2535125041,
            -2708627084,
            -2919481458,
            -3175908984,
            -3489025073,
            -3874027075,
            -4352020161,
            -4952893332,
            -5719981783,
            -6717882306,
            -8046067921,
            -9863673378,
            -12436939614,
            -16235288961,
            -22137924176,
            -31902634807,
            -49235958990,
            -81652184526,
            -136545131984,
            33469705832590
          ],
          [
            -7917814168,
            -6600952793,
            -5044015785,
            -3918200376,
            -3197081434,
            -2735365293,
            -2431839642,
            -2227462690,
            -2088363399,
            -1994694888,
            -1934507104,
            -1900457105,
            -1888017396,
            -1894478425,
            -1918384680,
            -1959218303,
            -2017233001,
            -2093387826,
            -2189356584,
            -2307604911,
            -2451539314,
            -2625744301,
            -2836338211,
            -3091499296,
            -3402246546,
            -3783614794,
            -4256459007,
            -4850294339,
            -5607898853,
            -6593028195,
            -7903854742,
            -9697434719,
            -12236546622,
            -15984547897,
            -21809376792,
            -31446534176,
            -48556198034,
            -80560773667,
            -134772649842,
            33893570661223
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "7159813/8388608",
        "gamma": "277228977860710505525455533571877751771700861748689064635791085873998690316365830078566274811857319287038290330051793439730554740357855988699220408240375641162327195744446125452091056609283046018563029723046838061322591475045144598191356473442948943133236227739488448589129771064449301737150841176427269566227157183865743264812465978148298046677743071288546585537700915952554203322898775036156491072066058369226056240120322580001282719849562073205299199366598389891363324677720482351363905032681668776728558059148657683488009184786219256666808845839726460290515010245230576328066452024633001176018614211524168290811245923815272034885858416748418708130172910016383756163193474343698836346591852206206391026556654534505107048582520001565586850527874602775025501892213857403433207505730126663418416153919399658779736820995053259520005222766577732987999054670929435291971071606631257393557441169795208288897420535757268404817541976023941415914658906718742040386564001481350989809080532338859717636794064042940906499726444167160746864919477243103689897027469221418450412492211350782352327368521958743894321202860047097460412168589365155245348532611738077858330187890948741424284396034037633876567144335706860293554572589961146670084793172434254909668496486993390897348699275201711232974114205582479931321181629379195219367569920015571288933831154329623331375914251669176448754463885125714356616567648206697550260762877364187882807509156532019669110517588044894226651648271193972958699239252056334453035420454161388462233244788475203319959075680908644920300093904931162932992307436002686970247788622284002244344415866652874949595013740310248637151099149980188027916104631164565731033928707711869648256711977422906644526277491451992321114560408871327370412583391007748213/10505331020935768858993641282454447063706927804251034172707369878607416107562477642388453189962700442713470560675232111411239512421303527937852954506457554982201061564863831195018693579913114978810137078147532489645745663309934305556912240510658035572338252194202637652702223590554418274609022279025054752406348026109755647474930323158638430665426846901904057833124525734727459343560057284768569795880345569102443855449437593720642509711404581871225170721291362042199569983393665519999798062318977084138317873279806132637655085096558592900961969086255286144334843802192688766235207811914616238129500148793741892657538682910602854206786300871632208499290254911878943912339588157906527462607313028257798884805774794596114492474532668628095239077127740121555704697983128480409912514495255137206763127394266339809534591872239514030197565037575955460159358746924691984052433117363391815474821006438686853296590294257809784425768297798898775536234054056857006017847919925391116728190718358847141389972832996938079862417625394003945822784240307148346376687912097991839918359022297601019960558481951789811833628942358234678096501628145411728453586537764779014998120196645551196435316432723276644187753910028656949197563511862580882327975470373270752013731072753097612468963652079777425522325479640124352171003151344115150397305012663152028339436773517111697680571882972736293658606212059795088764306476346481241138308882358595444802638927166136238614502516267667704839307676047610997501571113147739061194489129302728719037231446860431851618844740559787251261871003280181993063455400839120527418214435634460602575011714860386548474363648448456363764622865679345717380350962772513139993690984212298145289231984776725288049135354529159690530513617714201291952472103914853540000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "158105992738741103027253979568818621029754970502950732596619168918721104978010263940637094442547520382656362792728617206819637685859179423419843089085455807073258985264524783714668371667222023875063674969759549275578964288562924918593873253708520540004204964975221116747383101115332938506461373148934831239552947364463520157652430238888666808773439017967793117022678579513453539959325709868774631378076840942246518389818034643738565533775484207040618410940644908970933843184759460995369138547810831303954835940495468945329230669411967830994967875973261522309434498077689121994667055194048805160723231672363794829649064100626297600773962752838471673028645811683904969171345946679501446357709094088682070668181751934835367632700896647876528867791996885440649558088656820363007656472536661402328356735713133465008060612475689102571957360191996548950370999182025028773547435664043323521929726159022472813144705284282047309285622354144950170164420263872353164086243047916619871166117164338904381111060256875971522589243675765921488355081574812370924857342563809574810734044398857255773977465337443553205365329374327904313865114946705381361292719129820834434151117188254580113870555726420615565739522852481087119963698478265967243650771752297001866943823372539491291648155927583150029477390495894104407245063584873412240593492667581870326088667946713437523823368500797236687747670678405045145263207223988905713266265920781315636934798767464839284361988338585471075725117598616848272722874323519637195136412376666844875069017058276185390764290138784431144401367440681353076804392019138429486252320251534600921132012540284171906738494665942649379441325959083032329894105358379086364133977651475147162542882406777550027275712377055561446082283250865366666475128606263573438527993206966971557161728264044931225400358249014297122710745892398903545705946685708239492522845311132713332720220131/263744803604163967464217728257344485751142207619883498398228868492999245377136784738056831400108816347364856288109116352946884041543277189824226834324612888680323436639141812514229716786711237242515504918013061359283552741846892176077206298481566591404131373835500742938584793320803945059070227295579578671441737613045007505090272404955642704126312388422329196219361342631616741650556055085067606549445039008930989080885669265853467271991835260544940965557357579201258686069502175296159437424090310929688159291653906052682052991569411489270095767799532371063253280100939181916178193979773749064503809899405623398245131713070700749062719787226179174494008697889888793301718466077015228319592396758778230472346336481714869979744800716278020078613083934147379631489231927729222528404564755434379923932347934214396074451112887227016967159140924054119458075740923526803930181256323057454984336662887996139060967139804876891819467008497607773650337758642247827224553383619290031602404383962576229674309935188469181838514318251786742259890002398094624019343322151663987639204207121132921827993424627983832003824554408192110261599459859466591670804483236559492570244202892758631710904688870269422683229321962747857375999381317155976062901632010494174252419617895455742967760952277593802374270506790901496079492434772402626073133028628833531861930146008838548546607579416392229841141458708173423786845869892870777205765942533689182218196076001498652127237925137144462575962990204630327864898845930071840239232704359010630003522004820187847402428502073832725053890930137206618467348701347767420787839328562802628210912024190014864814332454120282775681058871429535634195636778699460274963415351813504291954932950822231978795310394853157883142459623301998623998993913396921920930634320406205784555908072871722695943466665780446569781855589472790692441370478528320095221959732939246796800000000",
        "trace": "4836125090642620017950046200266034364646435784245087906998437158229363563980342846215621210830873629203328253581784914493866582866410304001219243475272427449010429970332080096396080604307656409823118321267179851129573735405916319593512638904530298334005775078031319498376517019157813225819567307153126761806658313038788059174235475631437527246182433327965900924852140816593312405682133518613380655371755936050466421287641422759582321332840170210413337310673669331432898470912151945048655881578335318736700386735448001896492133725039695421172245857425716183297160931302881765454101953760503138758866782316228247907078288758307648214700182933425067535690969065992142137929796652900989324632012492548340980610747278970417712260927996329902774546245983824899950177397134548503740491502350339218522369156811345597057498339584487111136839790304527049880825142577307920464045979284057211294145534712256598945954629234536819948698273606224597528907181016659147538090972700621151752409161271893767170912985573735107502342493425139547851136591860116661575416626881655173460876457991752584103778062621237271924723369441141150748339294534503002062552221030405058203256186597406019167337670061964643586324940104355922253914358878262005529035821885019951328724112702501636759644394992765058026877460875417688109963510828656661674367211550179663569397454810979518806056257240054946725943271178649085054679519705515010787709516020954488927445506228610147359319507099695178179858155193193604487885557249757181113692260665087516583535922934054760860999903412691768170390257538428177674722812236437552045803771536232327539599327875981421625529953546675593735676295159249223252905023434516219408931479214091993908322601795038032975674596235705569888152875711838507094168978989471983506233063/2753909495152186191772029100347738571068388882317583102170200769457662488100858139086278673029582144854680026657648046613787970744170192027740524906140809293254115082859664164786980409812743613005204574213906756965694351162719418595911202376425940077075038783197056244829971700922297424179107536312743953014809696956515784451668134634098112768357655354252737336606595674204395102158207656858371960571257308866791042042937368568304110065786442710050451153562202811190364073726749054074827063248545928744355200573061498834165454627552255777429774424147305731020513293682000203935962316646545159128219687005386674708817820492917074613183788055693153664837944583619593872956348998066248735157731466479612430858525027754603837515243891884843398352634574306425098652348089232368576106199844162687929713267642555383030636051756355165932110489210311268148014939353826455467441027118108984075831477911863126470581366097919288128508604658194520614170539866680722985542725120921728903594827673461625032533038333149336007453605991285770373767951891077096112570476029015972883558307541182321776540642692769988433314825465557071454929322808550812143736989355810230107667220829451372838339590939810632613954560990552247290446089253704402816984801705530688015887518335788020523064007610801173436124490534780758175515450105951721985751125239569325317013313556869728876775835690004982964841666854202923749030356935371978476960843657011644282342978923039618135360147624471482817395471429824937329051857885000908457768158311934517323296000405781047310770435669304869194791912283880028389626452597570411539520405014960040201423870980361171363263584258872145022713296500646403736954722785037684570506129365348684998700429417309873910352538377692037914430961802071583477588847208655366389760000",
        "spectral_gap_at_least": "10235940075898837751087449891264886344087366545331533379037721614966923057381362497780786131304969017093555583564043406586710163420209135051624061430481494405729859965010599022471345050107621047695497381217202979650257727005852322154685948318343328280412233637460790319342329349307769771846815759035189909279897365322732758526575986095891177866801215462252894189165233916280495630506705782614338410048072759441981847075209380870278471222158623048016676542708292051687227941624512264301193398723821029449340033623617154989559722768400209346445215258384924215835098840047671447056739820317913694910382741700504441066310058938647132971707122581515494583547558494227691609122107933977603138644444460395365937128754802013176535908688749880174355429721670360313093040217731207121478687688495995848140143426803973658086852112288588189611091456190048575595968858043482387828234532325828808133252401261273912395801364809704024850460476829698218966614732303360016196107461165169887079165591336465008537511152090407272343950224812761523077596336234927706046189214923595682821732768426417596063075083411433078068556789023362853183941406764653094711451929183730642101377477884789771152093648284197072341542448992478061233569803181416985321194614015460197867810068961579205712593262907660716058395738094680213429452661548289581868263308791917866781306451538174658729848700110113900401471947390621027749485298888265744782571321977303155650795807004441160108879487028361982913519838452053374024351606578984831650326473677788204056843233369858518383470907875042856719688929477151479545393143711041063369461465404601598235007623870537573414156883167793063474410883916994596069674275006820430300397847134152502450188749897185366315856895002954103580813099944274703354266301098110007983740808212248705582207449542532892463644593399434610021416399819797414452548694379437132985421528288042993873639771501071/29985491879609972902037611018265892295701087497028322624772500616308622073226095532163455063111553125481031308648159767480744458945811221990667088711771025944807674160972247316308850670342457263951043032373938928373487965289238199999684394718229037593452958234179351301113752390164630375377565358285479052867564381998637603026092098224992177701684698232454060650376275000388170810069917202956277213145029015483280932650277224863600913761202832567470699642933967270695781423939024421114908413485295566081315221605418544707619965275990173071798737881298292103341261431640078820045276985636913590096560902177100669468168752362358483253476249837040208901763792474939898283475994420350162455573045055498991305357843935808562422923789310873892377163439099566320207193839101731043819719499202803099290223930646745967002361764391143499862542427062799800454999470887900210693571495506360284027527133414761605927251681159433760408649348686662826477528138495215253800567139209178159155682579927948725380581138731183614489868108368748053455723622092438871485210346202995578732044723939738391585655097284947836550243262541357907154276365659364649219902400707397467258234914584523187420029778978909196382759458259706771998891815619430010396848483106039814308387796716683759727049537336437685196961259478709574747671881175820596617496049172219189991976780161429723679431248392115478176620131018112690757418071263819920874031024618624769921548469711531788370037043261031614472998823357190136629052314206125444817563670091973771520629160844652547750015234871976842092978077833165959713007512580115871379249857878141786280081284469233315559187603950230735340509231299168498092821240205321648275067612506997870948266379706767490207787232487607880552726907440695029428616422525989572211123399867011862905180424829511273800695014671065802340835218085809199343070323324550388869104325528912829999020389940000"
      },
      "certified": true
    },
    {
      "index": 13,
      "v_lower": "1220703125/536870912",
      "v_upper": "6103515625/2147483648",
      "t_lower": "1490116119384765625/288230376151711744",
      "t_upper": "37252902984619140625/4611686018427387904",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "13502681/16777216",
        "tau": "137755019/1073741824",
        "epsilon": "6389554873883059972107684803962234439900965580315408355029248286283087458399428391824882984144110500021565532081119988887934222246299310316509539322348089063090906149259961567436378810643646302045457311359629567186987525902080807995655130678156794715533425246510491177172126226176858811989157850604455549701733838295762447324794283954179290154124485363877936789929894238782715902957645575660432656455368861209411657588448347930438267725750563265799049980821001325557578548914979374082142324709/3592378133717221015557729164253955233903722595074842414386872142876302286832022005228923605883967530117201082711121358880321341337908025992395203236618925453369788926869078061309257625945627079851331572285348705930870318503101695446077016653972205907694453490151213555963512264739513969915812628731984394183388933930047003956972640258501111760438217869240579454923859569412600997715541483392332559723153159056464532390278038113185455572329895367316183561143089071112555392942161509787857927644262485196800",
        "strict_finite_spectral_margin_below_s": "460881849805395667739699585215659280741338858586409447765257545122934311203682948491345294114294482732840485021975251371145409354267283638425294569376959094333612477903554009461422210330558675307537651174793895466922809221311601884643738542179213022996708055040376554352841685436863518320456911012566410666056242281067843878168266471129615816476341101778913915479904337763403206884531051597263111606078627706097197343242419917489125032400102540743914529590594980833985388569989532673507753403751799896091/3592378133717221015557729164253955233903722595074842414386872142876302286832022005228923605883967530117201082711121358880321341337908025992395203236618925453369788926869078061309257625945627079851331572285348705930870318503101695446077016653972205907694453490151213555963512264739513969915812628731984394183388933930047003956972640258501111760438217869240579454923859569412600997715541483392332559723153159056464532390278038113185455572329895367316183561143089071112555392942161509787857927644262485196800",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            3154507584882
          ],
          [
            -1662517886712,
            6276172526150
          ],
          [
            -1101424337922,
            -936856348816,
            8376295261661
          ],
          [
            -722382336365,
            -629601783034,
            -595772281983,
            9985048154547
          ],
          [
            -492889919299,
            -422922261753,
            -406571290364,
            -428564083620,
            11318780735831
          ],
          [
            -352181496698,
            -295766245269,
            -275742360326,
            -294316379907,
            -340661628998,
            12482305980155
          ],
          [
            -262134782208,
            -216147000095,
            -194523750830,
            -199330552409,
            -233931932594,
            -289445989459,
            13529911257273
          ],
          [
            -201844198649,
            -164092343549,
            -143392358000,
            -140365215276,
            -157444096532,
            -198244469463,
            -256443221981,
            14492374816376
          ],
          [
            -159807878425,
            -128530576760,
            -109782175053,
            -103411649561,
            -110155957683,
            -132487282150,
            -175106911304,
            -233310231906,
            15388763469641
          ],
          [
            -129463225666,
            -103277078773,
            -86684664614,
            -79226068824,
            -80747905020,
            -92018290068,
            -116302743817,
            -158880041923,
            -216001402417,
            16231793854707
          ],
          [
            -106903340592,
            -84744553085,
            -70178844430,
            -62655638421,
            -61648244264,
            -67030816016,
            -80248361762,
            -105003028997,
            -146768942822,
            -202398043366,
            17030454065567
          ],
          [
            -89705725452,
            -70761956003,
            -57987750033,
            -50834050209,
            -48648593201,
            -50922362466,
            -58110864689,
            -72061673729,
            -96625891120,
            -137286590677,
            -191306306589,
            17791389582429
          ],
          [
            -76312025626,
            -59961614546,
            -48730871034,
            -42107569872,
            -39423585935,
            -40033455190,
            -43924981246,
            -51918206223,
            -66029067143,
            -90114935665,
            -129586381115,
            -182007681044,
            18519690043668
          ],
          [
            -65686576111,
            -51450453525,
            -41536305729,
            -35479437503,
            -32641669561,
            -32352436145,
            -34391109814,
            -39068249358,
            -47374196275,
            -61372619938,
            -84864799834,
            -123155838194,
            -174044161884,
            19219364157841
          ],
          [
            -57121040046,
            -44626578564,
            -35832879944,
            -30323192477,
            -27506179321,
            -26734210346,
            -27701722477,
            -30471228051,
            -35513314847,
            -43885482973,
            -57643645214,
            -80508176119,
            -117667539920,
            -167109070676,
            19893641574617
          ],
          [
            -50118537615,
            -39072936324,
            -31234223047,
            -26230020365,
            -23519814275,
            -22497832325,
            -22832125787,
            -24465253736,
            -27605200114,
            -32794154274,
            -41107485479,
            -54569108285,
            -76810566449,
            -112902285814,
            -160988304044,
            20545173242551
          ],
          [
            -44322631485,
            -34493425281,
            -27471541612,
            -22924172333,
            -20360015725,
            -19220752705,
            -19175618654,
            -20110736837,
            -22099171798,
            -25418199268,
            -30638259993,
            -38829706905,
            -51974671429,
            -73615437331,
            -108707323050,
            -155527027788,
            21176169299621
          ],
          [
            -39472496817,
            -30673251650,
            -24353191695,
            -20214202458,
            -17810369780,
            -16630433313,
            -16357379555,
            -16853003759,
            -18120064503,
            -20296074625,
            -23689581792,
            -28878418033,
            -36917537736,
            -49744177937,
            -70814175496,
            -104972495498,
            -150609889391,
            21788496920644
          ],
          [
            -35373857155,
            -27453605626,
            -21739554202,
            -17963793974,
            -15721312378,
            -14544971291,
            -14136702113,
            -14350430310,
            -15152257084,
            -16603888097,
            -18873873054,
            -22283322011,
            -27407430226,
            -35281318530,
            -47797294837,
            -68328854917,
            -101616009967,
            -146148759223,
            22383751581756
          ],
          [
            -31879684080,
            -24715058531,
            -19526953133,
            -16073708118,
            -13986762596,
            -12839251832,
            -12353602321,
            -12384314979,
            -12878848869,
            -13856874215,
            -15409555954,
            -17719786367,
            -21111948670,
            -26153828913,
            -33859144226,
            -46076627244,
            -66101929880,
            -98575597499,
            -142074848010,
            22963310138008
          ],
          [
            -28877099962,
            -22366420026,
            -17637086404,
            -14470272265,
            -12529746320,
            -11424918083,
            -10898480679,
            -10809751960,
            -11097412097,
            -11757529247,
            -12837182244,
            -14442096187,
            -16761050021,
            -20117044873,
            -25068284364,
            -32606901583,
            -44539990306,
            -64089832932,
            -95802826227,
            -138333468393,
            23528371129347
          ],
          [
            -26278314149,
            -20337100560,
            -16009913183,
            -13097836840,
            -11293275533,
            -10238105630,
            -9694228643,
            -9527774975,
            -9674124637,
            -10116108847,
            -10875070684,
            -12012164831,
            -13640027319,
            -15948961921,
            -19258262700,
            -24115687708,
            -31492273216,
            -43155603877,
            -62258860589,
            -93259324189,
            -134880450592,
            24079985911367
          ],
          [
            -24014237689,
            -18571775748,
            -14598764356,
            -11913711281,
            -10234400227,
            -9231696168,
            -8685308179,
            -8468963263,
            -8517796391,
            -8807377129,
            -9343764207,
            -10161599576,
            -11329201250,
            -12962098734,
            -15249841246,
            -18506891528,
            -23270367296,
            -30491001524,
            -41899005289,
            -60582447165,
            -90914198747,
            -131679625721,
            24619083061369
          ],
          [
            -22029911415,
            -17026593932,
            -13366916134,
            -10884689346,
            -9320232175,
            -8370287522,
            -7830877933,
            -7583458866,
            -7564604812,
            -7746135399,
            -8124953363,
            -8719542852,
            -9571588589,
            -10752896743,
            -12379735801,
            -14639709199,
            -17841956149,
            -22513099824,
            -29584486281,
            -40751006524,
            -59039308124,
            -88742228556,
            -128701017820,
            25146487767811
          ],
          [
            -20281183442,
            -15666437868,
            -12285146884,
            -9984617624,
            -8525227030,
            -7626844857,
            -7100344451,
            -6834697480,
            -6768813820,
            -6872853846,
            -7138248233,
            -7573448746,
            -8203687831,
            -9074337178,
            -10258687589,
            -11872574981,
            -14101049179,
            -17247771311,
            -21829185040,
            -28758195074,
            -39696305996,
            -57612144071,
            -86722568012,
            -125919518369,
            25662937417979
          ],
          [
            -18732261518,
            -14462918918,
            -11329967332,
            -9192663534,
            -7829288887,
            -6980420442,
            -6470409830,
            -6195360446,
            -6096954320,
            -6144943964,
            -6327548408,
            -6646911100,
            -7117864757,
            -7769324143,
            -8648497852,
            -9829046151,
            -11425734120,
            -13620769833,
            -16712362948,
            -21207170734,
            -28000584057,
            -38722522249,
            -56286715861,
            -84837800082,
            -123313896761,
            26169094263565
          ],
          [
            -17353887126,
            -13392888305,
            -10482319956,
            -8492061531,
            -7216424182,
            -6414569103,
            -5923067663,
            -5644694599,
            -5524072516,
            -5531291842,
            -5652769351,
            -5886658661,
            -6241095606,
            -6734487609,
            -7397727610,
            -8278815753,
            -9451152600,
            -11028090875,
            -13188886750,
            -16226421066,
            -20637986888,
            -27302347815,
            -37819506580,
            -55051171282,
            -83073231267,
            -120866049544,
            26665555811590
          ],
          [
            -16121957558,
            -12437318672,
            -9726610505,
            -7869192043,
            -6673769829,
            -5916226668,
            -5444214590,
            -5166697170,
            -5031250001,
            -5008737741,
            -5084663695,
            -5254664504,
            -5522502547,
            -5899731380,
            -6406763583,
            -7075497303,
            -7954121859,
            -9115422142,
            -10671165687,
            -12797646471,
            -15782588010,
            -20114344113,
            -26655886821,
            -36978844398,
            -53895546022,
            -81416358249,
            -118560422478,
            27152863424140
          ],
          [
            -15016474838,
            -11580454383,
            -9049978053,
            -7312895702,
            -6190880931,
            -5474902708,
            -5022670356,
            -4748861112,
            -4603927027,
            -4559751681,
            -4601488792,
            -4723209523,
            -4925793343,
            -5216242941,
            -5608082396,
            -6122826478,
            -6792810036,
            -7666060024,
            -8814547028,
            -10348378017,
            -12440930268,
            -15374963794,
            -19630306944,
            -26054922004,
            -36193487017,
            -52811387768,
            -79856458500,
            -116383559789,
            27631509492780
          ],
          [
            -14020735982,
            -10809159263,
            -8441738669,
            -6813956423,
            -5759201524,
            -5082090579,
            -4649474418,
            -4381291539,
            -4230745394,
            -4170863669,
            -4186808147,
            -4271707493,
            -4424533070,
            -4649222503,
            -4954682053,
            -5355568870,
            -5873967163,
            -6542310266,
            -7408256956,
            -8542857358,
            -10054539330,
            -12113839393,
            -14998755239,
            -19180985405,
            -25494210886,
            -35457475354,
            -51791468891,
            -78384271879,
            -114323748439,
            28101943467899
          ],
          [
            -13120703361,
            -10112411094,
            -7892957023,
            -6364707325,
            -5371666332,
            -4730830199,
            -4317373230,
            -4056072909,
            -3902734948,
            -3831581680,
            -3828007848,
            -3884611577,
            -3999104237,
            -4173336820,
            -4413067824,
            -4728329955,
            -5134415794,
            -5653657935,
            -6318384628,
            -7175767274,
            -8295884594,
            -9785499958,
            -11812400759,
            -14650022469,
            -18762308190,
            -24969335143,
            -34765729529,
            -50829563881,
            -76991750029,
            -112370734367,
            28564576959991
          ],
          [
            -12304510890,
            -9480906298,
            -7396113337,
            -5958727148,
            -5022397624,
            -4415379853,
            -4020441205,
            -3766808716,
            -3612731885,
            -3533631866,
            -3515274832,
            -3550002488,
            -3634703134,
            -3769797169,
            -3958867448,
            -4208771297,
            -4530203532,
            -4938789524,
            -5456913580,
            -6116675937,
            -6964693893,
            -8070057143,
            -9537898305,
            -11533354252,
            -14325492632,
            -18370853243,
            -24476539320,
            -34113886507,
            -49920274863,
            -75671856979,
            -110515493908,
            29019788082676
          ],
          [
            -11562073593,
            -8906748226,
            -6944842157,
            -5590604096,
            -4706471976,
            -4130966917,
            -3753796860,
            -3508281906,
            -3354956326,
            -3270415922,
            -3240880050,
            -3258616747,
            -3319989156,
            -3424433933,
            -3574013391,
            -3773370305,
            -4030027515,
            -4355057644,
            -4764231223,
            -5279862517,
            -5933750153,
            -6771922878,
            -7862483911,
            -9308979502,
            -11273996464,
            -14022420878,
            -18003719352,
            -24012606721,
            -33498173271,
            -49058893280,
            -74418408913,
            -108750048026,
            29467925171538
          ],
          [
            -10884776577,
            -8383199438,
            -6533725754,
            -5255750490,
            -4419739043,
            -3873596446,
            -3513387694,
            -3276201060,
            -3124701179,
            -3036617510,
            -2998666966,
            -3003165351,
            -3046155558,
            -3126399054,
            -3244886533,
            -3404695776,
            -3611124781,
            -3872095211,
            -4198879711,
            -4607275921,
            -5119452451,
            -5766863441,
            -6594934708,
            -7670797690,
            -9096462141,
            -11032064128,
            -13738485141,
            -17658427574,
            -23574762757,
            -32915306644,
            -48241289136,
            -73225944243,
            -107067310078,
            29909309985585
          ],
          [
            -10265225489,
            -7904483397,
            -6158129467,
            -4950256062,
            -4158679448,
            -3639902726,
            -3295825341,
            -3067008409,
            -2918099946,
            -2827912719,
            -2783680898,
            -2777847924,
            -2806278232,
            -2867273649,
            -2961065480,
            -3089613333,
            -3256632035,
            -3467824691,
            -3731343938,
            -4058549332,
            -4465190640,
            -4973244177,
            -5613796133,
            -6431667566,
            -7493039982,
            -8898438851,
            -10805645928,
            -13471705454,
            -17332844614,
            -23160598820,
            -32362413346,
            -47463821477,
            -72089617362,
            -105460960140,
            30344240477100
          ],
          [
            -9697044978,
            -7465624629,
            -5814069522,
            -4670770942,
            -3920292379,
            -3427033049,
            -3098257971,
            -2877732990,
            -2731951366,
            -2640754255,
            -2591896587,
            -2578000883,
            -2594851550,
            -2640442809,
            -2714466605,
            -2818076535,
            -2953846754,
            -3125894457,
            -3340169659,
            -3604948308,
            -3931603942,
            -4335790685,
            -4839264429,
            -5472732347,
            -6280416730,
            -7327575050,
            -8713301092,
            -10593114938,
            -13220381334,
            -17025122618,
            -22768011711,
            -31836965598,
            -46723265429,
            -71005111109,
            -103925340510,
            30772993199244
          ],
          [
            -9174714896,
            -7062319055,
            -5498106195,
            -4414411632,
            -3702006000,
            -3232555933,
            -2918270575,
            -2705877170,
            -2563585493,
            -2472208653,
            -2420015323,
            -2399839012,
            -2407452397,
            -2440650166,
            -2498741731,
            -2582295822,
            -2693055973,
            -2833990499,
            -3009469943,
            -3225589133,
            -3490677181,
            -3816074189,
            -4217308378,
            -4715899063,
            -5342171307,
            -6139759452,
            -7173024894,
            -8539681558,
            -10393076227,
            -12983042655,
            -16733651368,
            -22395154982,
            -31336728797,
            -46016752253,
            -69968564123,
            -102455368274,
            31195825407958
          ],
          [
            -8693436380,
            -6690828163,
            -5207256917,
            -4178684940,
            -3501605486,
            -3054388064,
            -2753806356,
            -2549328132,
            -2410760356,
            -2319832096,
            -2265312059,
            -2240263171,
            -2240493542,
            -2263675597,
            -2308849104,
            -2376156541,
            -2466731218,
            -2582699406,
            -2727283179,
            -2905009792,
            -3122051855,
            -3386745399,
            -3710366171,
            -4108297664,
            -4601814310,
            -5220861084,
            -6008498099,
            -7028219441,
            -8376409529,
            -10204325800,
            -12758410701,
            -16457019977,
            -22040399510,
            -30859718653,
            -45341719737,
            -68976510156,
            -101046461702,
            31612976904488
          ],
          [
            -8249021753,
            -6347892131,
            -4938925161,
            -3961426048,
            -3317174830,
            -2890735682,
            -2603104245,
            -2406288188,
            -2271581462,
            -2181574714,
            -2125518893,
            -2096715466,
            -2091040206,
            -2106098714,
            -2140743068,
            -2194804510,
            -2268964836,
            -2364726888,
            -2484467314,
            -2631570557,
            -2810656763,
            -3027931695,
            -3291707583,
            -3613175748,
            -4007563712,
            -4495897871,
            -5107748420,
            -5885616590,
            -6892157950,
            -8222475904,
            -10025818081,
            -12545367011,
            -16193985904,
            -21702301292,
            -30404165826,
            -44695870867,
            -68025827080,
            -99694477942,
            32024671656769
          ],
          [
            -7837803524,
            -6030658131,
            -4690841931,
            -3760747782,
            -3147049478,
            -2740047238,
            -2464648861,
            -2275219492,
            -2144438516,
            -2055706116,
            -1998735352,
            -1967068960,
            -1956671988,
            -1965123042,
            -1991146398,
            -2034346294,
            -2095068639,
            -2174350689,
            -2273939929,
            -2396376959,
            -2545147955,
            -2724923156,
            -2941911443,
            -3204380787,
            -3523425259,
            -3914110222,
            -4397214299,
            -5001940261,
            -5770246636,
            -6763978784,
            -8077005524,
            -9856639927,
            -12342928224,
            -15943449705,
            -21379574925,
            -29968486538,
            -44077139173,
            -67113693777,
            -98395659998,
            32431119231394
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "13502681/16777216",
        "gamma": "17795284238712920054857380534864553448210237832166528315756338057471939422002622083448113242281595032586011263327010289213903932474221724779384022630369912793046300780764765417226414749724642418139990443794323795176621222401023533602482888448950895613409699056814557867774505712348891639370643018992976341619742187965169114676957521667927694328679626128613221393194277767341650546588858163049032070938404451674389438038027126621078086522773139798573534496961993372575279868508932112655443958386433702430665777492147147499094474186600571894398846115653794138825507891020072439239660628728759235674948497830987109042998748607438930512433831560748687207674486223232087526690564425666826462780511488825195002127568660274024720017138620144923311309669199823670251928184391237893514675936674443647446911710692542163540585690425724262656785839076938390620966948319773774400401011755117598659912838967988333564254361285470883925624838377306089608727939226154583739040589692598276926672510361563089998863887427039891241326979812765436778188013821602872965021803139599223392500518670224550820042337461432560341537682277289184818277515492902270200076748183992557427239667874120093321531989881525326397656558646344893253107423380893140620621132555372772477571570104043972191337964903676806797947240637325697126156296700697035925102071538541857223826823828094520344389994866226651761587400125003896399515711000667769969091441205652978520695542741899865532882117342326564193912886339791416359367060691934748695360113160774554341614443049692579941133263079312417154852485354179457674034298146684846429914825206634688235031643821916658813826528758893138273913435640494015363619595368188206769899075908697308881332702983789641133716590781525186181380332198738923331311240420627060063677163690227475023506913970652501393391378772082083050058876425211063391042181438225276796263405063021155887353/808622929395136967563577656010647559242775408557319410397916152511423847216145238466863596332271211907697000967078207281512380047837589792864909806179235541759412935143241113629488943062206229174146788308445447669201628425298635492260339660240368711376023468842126146487588218776654300494880399095840717775945556116712169024601853948681413782045835282941081996264381683934923665904122194133926698982265030688151505247157211472494478717991749413683950740582691124356343402626043872154041890038316880094442126525915740439202180620836853019692367579649975973638840015040471006390315928236439684314855289940946934075612005134289294823814430871881917754301010852953375557841909835519552271605066195872199989013017951438399692499823905102229669828237271249897779381555787029718245731884370048403152922728056616161741021076113961801108164031261451131870979135940170110390827947884598205330478274443166237055399180415159322791468249515725064371792967412105788865057543368810280524126737243951891312550587532328523501448469242573461372914682332147820924462871259710871553937289139836933814950362290163815007730493477451270007899331344528155543224076770055986939682413074898547237314135315661708679093942255434214929236773615306694540776482425739407635976655439164830166497738366406468457213365774524027353913824539746857123568869901394543878308361419451039737441374573636002738509973447569500809833585286986091570087407210121922062197693599534934830794401533122388133243308867792692949169827467596522593386261389730084010163239028757045110989167567509317399980540972538133650486026666373357830537819895584840712751897840994279999445052292138425702618397837434176601626645962230744967409809547113110821927000253731043632874219136817095090529877210251787870809314737622962081168093469736617908581134760178557287513002114267499151685369333302041541419340210954647164575991630528619754740000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "1747009475919998463091833330770776822578520174770766580287634034452319890196183638068692174258872425212716945195366434956700339864037451134471424930455712133870094607037810714581945577386714526157874452076692365049227138944667541233562663934930150004000854543178401689055731347949674715132947988930561417426423721874712008586089368749771123918941433380043676696847462315318927813096965899816046411020495715670073271570462225697294635440363442150157791930272780671460680929986127210034118064349832321133326191770458006445387463803655495143061589270890015613837872703491537966826679125162868275781503691473030162846437227017716095599250856163858133526602552953015514318620374651793627381417294797072473381446990342214888315971978955273016092137173329846019325783246732362280121915927092038912257171821231193794596251543498996526178080224933064330022614429864984462216368668645838761169427524519342849991363936337323534736954614435532921479502061012928385710329304996896298901610294387463304966111767388512516178127466247354106072444915425089973815526027417867920232595234194465678218961369059844702663610369560318073478687291860415000385803681529261960468518152539224007839909157696658310456941479160121200835622884844386658619843042816991732852876243074283068550300323926899603075929723315511462029656124738339658818527123819975940550739048907818200443269326135560729417012120697676062489649193384741773640657618636025830198240816161947909133379076821113314990860458401489925212088527216756748471288172954412260613184029506866970057084113461537673589102782186044208756853099904884284511354354269799894705255150214651831509030580913341892495146675719434585437849851386133532957258733152019500296442373106557143616241575037290914339935383851705787954123848661151533528504295674785839129141121962303451392097343851348413075855813154744998504816750130772776334422047007494203106662167591468230392419551733476725018986230579724756284647763747489775581204176441074231243478232023532713233666578242508935527/2628630975721002962473858628428601223665653977798394120424809774477990214792851122679623263011471404292083588895298374382199568649677975893862868288413151014562927648634023999255649354231399454074797790060062602242597806858317522449833589337126013133597152079006143589577979442641030718016910006338531098129822907560973956746142481737881225630625398684773994298291813408139461889480246622192565676489146227030581480929723222070190525576428630405535869695330861804527487845111390366387077395174564470330220346477018461091665221598206655384274574635058789981199419793662789959639995510728954542118489766487922478363487359746867987108930239527845870836120718297218415860119226898057406123673405631831019150570044567221793505506394780774520763982656541682925060443452013276981193999593199343390464216774288877770451161139709559769066942844706606083979842466712680975724149507661893347766409694819933290603919908740911262866375599669344839045443220171774374107838254674515554580871267477152066004097255475531472189153536781653576779115692468318962457263617847282188249751800775335829381452195752520117000905551240983852443376985061967129667658571544619938432190748781079735837102142692528840798611855210795131559393914216912507337521388772431643521440781245855116606390919459130195810711400976903809621206636382792516528672671049123542530884019085075959887929200401020868998552650343681534188676960312083626107517166335127201242568902664311403932027361517496918049017968140029489424415375535804173221016200193241204921393153759531314492868148531684547710394857954089189967487142725328840528162918493435299701388087279082846022304708115977445783386837690599537500279571644081285334096063452098181413210885948558517240163416399720461260495479755081900580519998411423591688191367911111049858139932084105347142298998938875293146175700856108272490506046198758522633720163945917195147595359278775821699078882421253368987420315141429889268354411480447178369293095914396054726733311614017042488901605785600000000",
        "trace": "767000222838784401766459757628001733436544217812012637169935685471323760071211262340735064413072177398397964165044904442503188498211086548443775468206697750144614136674567705833015566300619057189985415962033710128435717868785514843103328818636249377321746375968424380478367289695417470521545216185401783607047862842335097396070971869033653018778638227484624254507234350752830796932532979339664132701451971620430643086511314247018564415322823408489439704820386482388520068982880338698685731291393122937063893387319400483266811953324123125513467971779952066362350557140023441442249909589359530802951590454117849408169182112279406290114847962132259379478199918412771026576738777045268310160569046725745879987864358596690733308823666362083782468261669810589365133097226997486718898844955165259529794878934836643056193845167713887571615170157434939959863078749043624170417199164936668675189997254959742439469204131162908680544665108147407352600908502665076578457074765149618083077873294280614490157208047765831824451954520505452019494584915894056979132179217974063683104815734062406168750319196773469058240878621338333101012534120976733874275378543926832774463792517522268896370542675026270863125103655283786539611512521738480404550442256544465527205473898171125599874299381062554034925286463322586879580622936614552337007916138390086705083917915751437967294214752486467448070119131862858030161000135015006655233756233556402108572465638188842096827338423693231666149616417344912020275559491765307874527907683997579683696694492419660905871723970360495485958139230891699834638401936789155527348555296858673044059215435136717396708820986063616952615416461718685626204923517772027170580970692073424879459357791683423701462165331525754468193338764805371102644106472146076523108484207892543773995890313238089464085375428292022627360810069720659806982620860997904708200316380422910667380524976031/423951298406717570449973002114510387540276233401699879038702663767909386009258354785314981193853809148662645243027499139209562710520674277321557832462099043717959088940379596982577498980197979481255071348658246867590383363842971004966188959788102430949912592432300633089684652045974529897859854681160138241314943725318789673570456803046281068961246888822613997657460144306873258949540416918088161156013768409429576383021560088491185258098458316601531165878617964206538569876003289643898314444409080430954873632019311723388432873337311995988472013599526603267160153805538462998365957383226489210066850252559186172634466947846265804588020332957226895566968378073219364469819223844875021375276945701443987839657155723735697981347675558237789134906862469066406956397120470236919618278192603937192239551247347174206876457953636804779397103622003691026371909223799906836586403140520223876305793551258740093301125501503051027693305602100462549358591298558119832483289297746804355433358816157049192474522436149456929527415042250354916282692970557116736844789847011293425270673448546826355972695544385406242773004964305971449901524631959977613445864761619113280632212986212409533956953376377645919944804797217093676819689565221916267394620418026062550650928726888850478332766252646514534495481115193653253328771240294800227601675662862342620870534191881146721863663392462472603767916958879318440586030762943363977097986551380402274145504381912971912567535190997670629601867919677295400934350503331245637441296211498806285520464263908973667150288685634325001000997865410073015346017948859555030257012517416384967607267015259209072349047576140670934774394565392689582113630958246032817473354227836838646606463109028141404192358602803561150823728262808489359210874005158867543611457389061271930054185981144495443155616852485078595238818917018260755667663040520990052621217499986588993973125120000",
        "spectral_gap_at_least": "1747009475919998463091833330770776822578520174770766580287634034452319890196183638068692174258872425212716945195366434956700339864037451134471424930455712133870094607037810714581945577386714526157874452076692365049227138944667541233562663934930150004000854543178401689055731347949674715132947988930561417426423721874712008586089368749771123918941433380043676696847462315318927813096965899816046411020495715670073271570462225697294635440363442150157791930272780671460680929986127210034118064349832321133326191770458006445387463803655495143061589270890015613837872703491537966826679125162868275781503691473030162846437227017716095599250856163858133526602552953015514318620374651793627381417294797072473381446990342214888315971978955273016092137173329846019325783246732362280121915927092038912257171821231193794596251543498996526178080224933064330022614429864984462216368668645838761169427524519342849991363936337323534736954614435532921479502061012928385710329304996896298901610294387463304966111767388512516178127466247354106072444915425089973815526027417867920232595234194465678218961369059844702663610369560318073478687291860415000385803681529261960468518152539224007839909157696658310456941479160121200835622884844386658619843042816991732852876243074283068550300323926899603075929723315511462029656124738339658818527123819975940550739048907818200443269326135560729417012120697676062489649193384741773640657618636025830198240816161947909133379076821113314990860458401489925212088527216756748471288172954412260613184029506866970057084113461537673589102782186044208756853099904884284511354354269799894705255150214651831509030580913341892495146675719434585437849851386133532957258733152019500296442373106557143616241575037290914339935383851705787954123848661151533528504295674785839129141121962303451392097343851348413075855813154744998504816750130772776334422047007494203106662167591468230392419551733476725018986230579724756284647763747489775581204176441074231243478232023532713233666578242508935527/4755641866686152796650401209308748475553402289494246418956208993286645261704799401429951939571452059768491494765266665072783659071073483141164861532896312283976494695718746645272523716223326072154718746350806894508988953260246733279675421533376497704577517207553564935665261006892858834643674070608731187105065221225267574446027957943598238184942390498877323053576565013586704722374543901604289745928973638928493603213582974317487325016622444106248303451550068703223829567962079888149436385031529613804875247914804287008862999347594263310154073680230997589676809555644292117810072461954260534394497297073451318152315014714928455452562150606043367746183137878696537872098933678069881975600927321043970137744505668205191737752223328963503508599882384463284559986606204497893424659205987582066746687425577304875933406456975248689407560042424225660892501583631877353334050897003671851954325248086756421135390152643562565000285024501658733188772687351746800566362901375624228429919426051366590012224545537740867366377840759490066709795442434255119961500038013879287175618987211547965761075890199980617162771442769124121435391203703137705025801928953285772044652668777512058708902960051679979094664661906643421413546995334705097425093774033904851470714736699397483638352339646012170880559857691643510195438649076399251855724000936676376734451966875870088170346804060370261494788370686258923852687133864550521563950686373560932407920024735562226073998631669169782816675936466561838122702446476288798971488707808684394200901142402039229536497788225925996017724967839169358041201728419213786897779858179246159772122261697350667670272361680156693820042694691766889589227100607397023106789009291247610244878170060886954262624729600771885453856764813851333437595822176169693613700089747411409259220736938560490790232686690410909497574040010948113852910989358475791958893031351019996186117274399218950581507016671277875326955712939601785496477649444723034366006565828988483071074229592660889697262825843853780000"
      },
      "certified": true
    },
    {
      "index": 14,
      "v_lower": "6103515625/2147483648",
      "v_upper": "30517578125/8589934592",
      "t_lower": "37252902984619140625/4611686018427387904",
      "t_upper": "931322574615478515625/73786976294838206464",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "6426797/8388608",
        "tau": "74070219/536870912",
        "epsilon": "213313315925199468497345481862255070929578408263991194737362530899592061019807532113223303846931723007079549011087057383901186757309562640519838144784096008854871341382413704024583419468113930406349159370533171983717224423981537537649304903882460404439817903470325654824918256691093350066800580628469745250115273686453124653297580658223540570717476500461072757366838604433493453092624386603912676220143866343817867232163982833462697718069603/117800585881196317702290035895419970937080798260391981912224284750757259436954608241819838718236637617979795347352740372614403399794429935940656020649110057051995416754011506003044791658991511059578052938786798981540810095736772007803799496754107772380376051499969405454144788487803070134636408637325573685542671856439674658408643264127818282219391901242449729278474243110191953680900950733160361861114748057144139981890943247504433044608896771031040000",
        "strict_finite_spectral_margin_below_s": "16252538551453496366254414986553663771332691627620655444007914996013665944144786066008986332592315151899021931776881906605436384245802864586936784707030449848736020249494214589660433305334110506798966877222751436922723932675053465262959701991950227301387407963764888175461920428569244535546155430400182173670542897572342692218539690578275897020139045353577530832972740049073975125445374594266586173814784347027207934726228185959901224612564389662410397/117800585881196317702290035895419970937080798260391981912224284750757259436954608241819838718236637617979795347352740372614403399794429935940656020649110057051995416754011506003044791658991511059578052938786798981540810095736772007803799496754107772380376051499969405454144788487803070134636408637325573685542671856439674658408643264127818282219391901242449729278474243110191953680900950733160361861114748057144139981890943247504433044608896771031040000",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            3165402638346
          ],
          [
            -1179075947323,
            6063721324601
          ],
          [
            -863751103959,
            -651830775863,
            8010261977523
          ],
          [
            -611600530659,
            -479472599193,
            -425752356927,
            9533423218513
          ],
          [
            -438524515780,
            -344426432648,
            -317551156744,
            -311289327401,
            10813745981591
          ],
          [
            -323370211739,
            -251249033481,
            -230212573384,
            -234427725750,
            -248215822103,
            11937551354001
          ],
          [
            -245692707814,
            -188467579631,
            -169227047489,
            -170376440202,
            -187796512825,
            -210282282138,
            12951705197936
          ],
          [
            -191837820620,
            -145482986903,
            -127869252235,
            -125319040058,
            -136276505293,
            -159325950005,
            -185471307067,
            13884034384139
          ],
          [
            -153378442945,
            -115226279598,
            -99406822272,
            -94754193134,
            -99926989027,
            -115254061416,
            -140510992399,
            -168021122729,
            14752345598859
          ],
          [
            -125139151486,
            -93302773230,
            -79270950233,
            -73749639174,
            -75338269253,
            -84144327522,
            -101300896137,
            -127198670871,
            -155001994601,
            15568758993442
          ],
          [
            -103880852445,
            -76985460449,
            -64604843980,
            -58910362090,
            -58512965494,
            -63174835075,
            -73637176802,
            -91424200058,
            -117239160632,
            -144827428709,
            16341945253348
          ],
          [
            -87522479597,
            -64547813761,
            -53630982533,
            -48110685451,
            -46676748598,
            -48893861573,
            -55050775958,
            -66204051754,
            -84049680769,
            -109450151655,
            -136584143946,
            17078359831956
          ],
          [
            -74689856127,
            -54867341273,
            -45221647702,
            -40030993492,
            -38094332355,
            -38895789130,
            -42445236465,
            -49303765416,
            -60669551328,
            -78300993699,
            -103142542340,
            -129715876507,
            17782965842568
          ],
          [
            -64451464017,
            -47194106874,
            -38642051515,
            -33836741572,
            -31692526446,
            -31678362392,
            -33658214215,
            -37879828235,
            -45033932564,
            -56372223733,
            -73662991513,
            -97892667777,
            -123866239860,
            18459680136088
          ],
          [
            -56160346146,
            -41013965075,
            -33400042643,
            -28985861166,
            -26795769389,
            -26315720576,
            -27341307545,
            -29944606704,
            -34491945618,
            -41729696006,
            -52920326616,
            -69817229498,
            -93427285058,
            -118796515050,
            19111661198392
          ],
          [
            -49357138021,
            -35965958059,
            -29157241835,
            -25116258393,
            -22967326564,
            -22227461412,
            -22665664670,
            -24259995949,
            -27189693302,
            -31876565035,
            -39085883985,
            -50070573209,
            -66557727458,
            -89562560856,
            -114340490096,
            19741502231684
          ],
          [
            -43709080781,
            -31791161560,
            -25675340552,
            -21979508749,
            -19916767147,
            -19039997658,
            -19113337470,
            -20066361944,
            -21973274053,
            -25066180067,
            -29790386680,
            -36912074307,
            -47665228420,
            -63745775108,
            -86170161233,
            -110378500984,
            20351364973897
          ],
          [
            -38970727349,
            -28300201318,
            -22782820274,
            -19400934027,
            -17445641760,
            -16505956831,
            -16352067331,
            -16890080585,
            -18135628709,
            -20211982209,
            -23376145697,
            -28080851882,
            -35084471054,
            -45598012905,
            -61284590111,
            -83157572329,
            -106821876924,
            20943075103090
          ],
          [
            -34958045829,
            -25352125455,
            -20353796251,
            -17254948464,
            -15414914117,
            -14457003379,
            -14162606060,
            -14428075619,
            -15236605972,
            -16648767803,
            -18812332855,
            -21994875560,
            -26648467067,
            -33519570692,
            -43794832404,
            -59104512895,
            -80456218479,
            -103603261280,
            21518191936143
          ],
          [
            -31530990360,
            -22840352052,
            -18294237815,
            -15449437462,
            -13724936515,
            -12775651177,
            -12396264731,
            -12480869773,
            -12995041716,
            -13962893749,
            -15468252256,
            -17670624614,
            -20840755123,
            -25426004536,
            -32159166538,
            -42202452552,
            -57154024891,
            -78014025100,
            -100670379668,
            22078060441563
          ],
          [
            -28581541555,
            -20683127446,
            -16532787385,
            -13915612072,
            -12302815617,
            -11377995084,
            -10949611642,
            -10913535149,
            -11226225140,
            -11890455317,
            -12952019302,
            -14506608192,
            -16718752941,
            -19858515288,
            -24366574531,
            -30961485072,
            -40781599236,
            -55394108887,
            -75790609301,
            -97981902395,
            22623850783467
          ],
          [
            -26025352587,
            -18816923110,
            -15014514064,
            -12601265801,
            -11094239962,
            -10202855316,
            -9749011790,
            -9632456157,
            -9805457395,
            -10258311917,
            -11013830373,
            -12129291709,
            -13706184810,
            -15910481924,
            -19009560416,
            -23436535080,
            -29895762709,
            -39502614275,
            -53794595390,
            -73754076794,
            -95504620561,
            23156588883448
          ],
          [
            -23795817459,
            -17191785687,
            -13696581363,
            -11466196084,
            -10058068506,
            -9204780627,
            -8740933868,
            -8571155783,
            -8646389590,
            -8949740403,
            -9489953880,
            -10300718441,
            -11445315536,
            -13027739408,
            -15213471244,
            -18266188234,
            -22611134943,
            -28938820746,
            -38342636567,
            -52331727537,
            -71878831211,
            -93211470419,
            23677180387164
          ],
          [
            -21839795119,
            -15768009612,
            -12545189129,
            -10479033961,
            -9162668999,
            -8349431480,
            -7885719811,
            -7681425878,
            -7687825305,
            -7884032511,
            -8270123334,
            -8865030716,
            -9708357608,
            -10866377138,
            -12443771123,
            -14604487326,
            -17608022463,
            -21871752834,
            -28072838640,
            -37283722321,
            -50986495925,
            -70144039541,
            -91080120139,
            24186429704972
          ],
          [
            -20114484004,
            -14513720799,
            -11533379758,
            -9615009053,
            -8383390537,
            -7610466541,
            -7153484809,
            -6927636882,
            -6885472225,
            -7004074423,
            -7278177292,
            -7717344199,
            -8346190634,
            -9207484470,
            -10368802231,
            -11934498245,
            -14066435408,
            -17019744690,
            -21204098318,
            -27283867531,
            -36311559971,
            -49743473171,
            -68532533756,
            -89091938500,
            24685055316727
          ],
          [
            -18585107927,
            -13403097999,
            -10639440948,
            -8854347744,
            -7700786805,
            -6967400394,
            -6521359782,
            -6283000683,
            -6206657512,
            -6268590674,
            -6460279800,
            -6785273173,
            -7258520487,
            -7907807027,
            -8777506788,
            -9935536415,
            -11485355287,
            -13586466116,
            -16489612429,
            -20597008915,
            -26560813724,
            -35414571545,
            -48589980858,
            -67030009184,
            -87231228660,
            25173702204083
          ],
          [
            -17223182192,
            -12415047048,
            -9845726836,
            -8181107712,
            -7099345942,
            -6404102080,
            -5971599012,
            -5727062111,
            -5626861886,
            -5647179472,
            -5777568796,
            -6017693746,
            -6376171132,
            -6871036636,
            -7531809172,
            -8403566540,
            -9554009733,
            -11085390934,
            -13154734934,
            -16008466351,
            -20041626761,
            -25894728080,
            -34583271254,
            -47515482628,
            -65624429120,
            -85484649590,
            25652952046375
          ],
          [
            -16005200016,
            -11532201183,
            -9137776922,
            -7582318085,
            -6566568497,
            -5907724772,
            -5490257220,
            -5243980899,
            -5127396463,
            -5117059729,
            -5201453318,
            -5377733825,
            -5650316810,
            -6030776868,
            -6538912594,
            -7205136654,
            -8074699593,
            -9214765541,
            -10726215529,
            -12763569385,
            -15569049852,
            -19530822850,
            -25278299216,
            -33809799019,
            -46511134309,
            -64305575506,
            -83840772782,
            26123331655508
          ],
          [
            -14911627134,
            -10740159103,
            -8503649903,
            -7047336935,
            -6092288541,
            -5467930828,
            -5066248851,
            -4821332987,
            -4693813963,
            -4660892840,
            -4710534195,
            -4838290791,
            -5045766482,
            -5340186764,
            -5734863829,
            -6250579535,
            -6918139302,
            -7782650561,
            -8910557298,
            -10401292892,
            -12406897274,
            -15165532832,
            -19058786470,
            -24705485374,
            -33087575420,
            -45569445160,
            -63064704935,
            -82289738070,
            26585320009783
          ],
          [
            -13926124871,
            -10026898414,
            -7933414547,
            -6567365487,
            -5668167280,
            -5076322607,
            -4690668564,
            -4449259807,
            -4314801816,
            -4265294555,
            -4288543581,
            -4379097952,
            -4536671139,
            -4765523259,
            -5074562550,
            -5478115534,
            -5997477773,
            -6663543945,
            -7521090120,
            -8635739464,
            -10105453242,
            -12079846055,
            -14793171964,
            -18620727131,
            -24171242524,
            -32411042461,
            -44684019123,
            -61894281825,
            -80822983184,
            27039354162397
          ],
          [
            -13034944400,
            -9382319878,
            -7418756703,
            -6135076780,
            -5287310759,
            -4726018867,
            -4356293293,
            -4119854968,
            -3981397742,
            -3919799313,
            -3922938307,
            -3984762593,
            -4103715312,
            -4282014329,
            -4525532651,
            -4844189950,
            -5252888348,
            -5773149073,
            -6435770401,
            -7285086022,
            -8385847789,
            -9834551425,
            -11778456781,
            -14448064037,
            -18212654598,
            -23671320443,
            -31775466026,
            -43849354584,
            -60787768962,
            -79433028893,
            27485834238202
          ],
          [
            -12226450506,
            -8797890218,
            -6952673141,
            -5744328954,
            -4943978039,
            -4411335641,
            -4057212450,
            -3826715646,
            -3686425065,
            -3616127103,
            -3603921691,
            -3643427301,
            -3732239446,
            -3871159660,
            -4063942332,
            -4317449549,
            -4642202944,
            -5053408667,
            -5572634395,
            -6230468197,
            -7070737902,
            -8157304346,
            -9585222616,
            -11499476339,
            -14126963987,
            -17831214102,
            -23202107621,
            -31176783390,
            -43060687561,
            -59739461272,
            -78113306594,
            27925127685800
          ],
          [
            -11490744233,
            -8266359884,
            -6529230955,
            -5389941772,
            -4633356129,
            -4127543098,
            -3788549918,
            -3564610044,
            -3424080277,
            -3347656268,
            -3323751624,
            -3345839570,
            -3410959262,
            -3518926480,
            -3672001348,
            -3874894220,
            -4135074068,
            -4463409298,
            -4875239125,
            -5392065179,
            -6044196152,
            -6874920214,
            -7947206441,
            -9354704752,
            -11240204127,
            -13827148632,
            -17473561163,
            -22760511781,
            -30611484092,
            -42313867546,
            -58744352591,
            -76858018702,
            28357572916875
          ],
          [
            -10819361673,
            -7781538358,
            -6143376975,
            -5067520926,
            -4351384737,
            -3870678362,
            -3546252649,
            -3329227824,
            -3189627745,
            -3109038871,
            -3076243425,
            -3084694065,
            -3131076047,
            -3214519370,
            -3336221740,
            -3499360624,
            -3709245336,
            -3973712291,
            -4303814645,
            -4714915660,
            -5228380157,
            -5874196465,
            -6695098017,
            -7753173010,
            -9140707413,
            -10998377261,
            -13546313255,
            -17137265308,
            -22343866736,
            -30076515851,
            -41605258214,
            -57798027885,
            -75662024622,
            28783482437836
          ],
          [
            -10205031881,
            -7338113989,
            -5790785643,
            -4773318756,
            -4094618595,
            -3637399987,
            -3326928207,
            -3116990658,
            -2979170927,
            -2895916314,
            -2856407440,
            -2854160336,
            -2885647972,
            -2949525871,
            -3046232142,
            -3177840897,
            -3348113090,
            -3562732393,
            -3829749653,
            -4160298319,
            -4569695625,
            -5079125378,
            -5718232610,
            -6529192790,
            -7573231135,
            -8941313641,
            -10772083470,
            -13282492114,
            -16820235121,
            -21949858984,
            -29569209516,
            -40931657289,
            -56896575335,
            -74520746912,
            29203145558105
          ],
          [
            -9641481034,
            -6931508553,
            -5467736730,
            -4504123008,
            -3860118399,
            -3424873813,
            -3127718692,
            -2924906877,
            -2789478931,
            -2704706437,
            -2660181310,
            -2649538734,
            -2669138848,
            -2717312938,
            -2793954479,
            -2900336666,
            -3039097380,
            -3214370292,
            -3432069184,
            -3700359892,
            -4030388021,
            -4437379642,
            -4942310520,
            -5574471107,
            -6375483195,
            -7405731007,
            -8754905418,
            -10559694177,
            -13033996640,
            -16520659276,
            -21576469281,
            -29087218627,
            -40290231305,
            -56036514049,
            -73430093486,
            29616830743234
          ],
          [
            -9123273024,
            -6557759115,
            -5171016387,
            -4257167342,
            -3645363756,
            -3230682658,
            -2946202000,
            -2750458849,
            -2617853634,
            -2532442319,
            -2484229721,
            -2467006388,
            -2477089551,
            -2512593896,
            -2573022527,
            -2659063453,
            -2772531745,
            -2916431102,
            -3095132005,
            -3314684015,
            -3583302419,
            -3912100221,
            -4316183423,
            -4816303960,
            -5441394007,
            -6232530667,
            -7249281365,
            -8580106435,
            -10359812499,
            -12799366866,
            -16236959683,
            -21221925692,
            -28628470343,
            -39678462082,
            -55214734202,
            -72386392699,
            30024787668416
          ],
          [
            -8645678963,
            -6213421487,
            -4897836575,
            -4030058863,
            -3448183174,
            -3052754325,
            -2780313835,
            -2591514913,
            -2462026862,
            -2376648894,
            -2325792900,
            -2303427325,
            -2305875540,
            -2331113216,
            -2378364834,
            -2447888906,
            -2540892556,
            -2659546619,
            -2807092544,
            -2988048320,
            -3208536648,
            -3476778622,
            -3803825175,
            -4204644063,
            -4699755033,
            -5317733212,
            -6099122893,
            -7102699898,
            -8415737617,
            -10171232415,
            -12577332884,
            -15967753903,
            -20884665544,
            -28191125262,
            -39094102493,
            -54428447145,
            -71386338840,
            30427249017900
          ],
          [
            -8204569756,
            -5895490894,
            -4645769069,
            -3820719052,
            -3266697391,
            -2889303769,
            -2628285615,
            -2446259915,
            -2320080084,
            -2235247592,
            -2182570762,
            -2156208902,
            -2152525707,
            -2169413981,
            -2205901197,
            -2261929909,
            -2338254924,
            -2436427281,
            -2558852837,
            -2708926321,
            -2891253577,
            -3111988320,
            -3379328194,
            -3704242767,
            -4101550530,
            -4591535624,
            -5202420557,
            -5974230372,
            -6964974716,
            -8260782221,
            -9992906381,
            -12366783959,
            -15711824743,
            -20563304352,
            -27773544289,
            -38535139656,
            -53675143534,
            -70426946092,
            30824432067853
          ],
          [
            -7796327219,
            -5601336428,
            -4412691101,
            -3627335345,
            -3099273199,
            -2738786321,
            -2488594658,
            -2313139983,
            -2190381156,
            -2106481933,
            -2052633434,
            -2023192105,
            -2014585485,
            -2024664231,
            -2052318828,
            -2097259442,
            -2159902547,
            -2241334106,
            -2343335143,
            -2468466644,
            -2620219926,
            -2803248283,
            -3023707850,
            -3289753177,
            -3612260012,
            -4005891397,
            -4490695752,
            -5094549421,
            -5856972659,
            -6835234096,
            -8114358161,
            -9823919413,
            -12166743587,
            -15468095464,
            -20256610237,
            -27374261128,
            -37999764111,
            -52952558019,
            -69505509455,
            31216540083817
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "6426797/8388608",
        "gamma": "389533108546442476270397077315586574290335004274229883380660706115661995757822478794838944398778299620333576480983459117210052291183798114580565117917310420205912972096715275536422197909426263992827479069004426052724815564957634382720974619546627323762390909870465528824204791247728441556380630099236214579232931019440663612857368458550370620011805487581617807487303746218965183846660404970384823860002048404054549545471346382073496576772995616725620081862647646741280577472266210938559473141350038810168645636195766172429541128667277579652376342974571725603948400715605320616912446425346555680949682770415161018846040118858403758914228594175244171882608968175663554567747152788527680837373317161995674541126479366663777241058185573110823444529614870388555045533500830372222342735605640020491896334309031013212410054414158528091184444150091390927629954776305555114490013680771740451271724601341928270089852996288249766566126879923782638029130176055716959815713291549300423711972648907583424490591418739579545114572087385635730622882747028505652567696950174777943908913464919769983540409596089493484975357196683828616815092057710532566699660490871918943535235963861990626216835179596200197099213231804753769602221827004917161001850838997872015408054138360521737053963815083940104726560840761754768652575159135109860255921515161225078729811020507201113303718301328367691394653215211584665670027717234570973615188945138580719900179828348407030277716269575319757598582932568889192893000295234367278386209450353845010514001785088327783877669075318372887046568405463475150490250287052002314192667131590679868959816336126299722215050787981701395163530268178285765697332018452800626554968610399517699648451013982834616704723729861259339213960078156913301841607739963563595165570922231092820550059449617284185582320478496383401295348728259233548153221922861713617145239162301344468568076484250329233164802300092156830772491058138154864755007012274602975376387031628078847547770976593336041776358353142672337/21427559240302040378098242385376974103863888570837714758140941342191513042641085947633761574709679779980421578996232566746008980373510986526665135857175835499198775394428008467549045341192285514040338691555238900019028775349768184970756153534808669344692676220582177393316654582246792125051147264286584531477937462512206820203354923727315064389931052270679907673193331294470315311415590917199579918868168492148356589747346103092985555534230121507226823702419246116136608476994796939863303610877383917679561816716885765141043640696548349368590821479633641100772228960736722975067574922909087612103233490427352824285555245337335255918829476319653089256060758780657571255155426144859304189695266555141151177625823095243236407082419864312951875432604982610732320213344231918577355906343742643684081961022871920300806209818315607608045402050555721140480713170020570837938481785035883318094914904404175986671278546199536193597736818316714467076185991559341772041030103868981962258014518866443165280847207208736141580196209671897227110607829884871200614155166998039097612640866276017974173389306057856494791868185146911362770221375956959861795493567379068898816662607850451015390508278371073247699845455310418394594900020517646511580752227792192562221579586498351245743767333629606424893179229432684422811217613553777971615839147724796096714108410420801617604638211339723851888572595407896497972523671815040409971668334148474247191756843339343341017808813502672217040271237729675558088755655496619975400241394295776198293718574712088615835237297358843610444361643148981536640616967467191897811111730044648769168590642732782483820366270536438366415920339286807258437743727494241433520878069034773476859613166055387486929172484348180353481797384863226475035532014713750619064741502900389011279397726067004069646717235117233296390582819384855067283726512096220647130417660920975266912216215413171573581221511423715096939986703335659789303498888179889279025060375464674470841784726613874345498333786020565460000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "11869412591598727360033311742146512089289623274434818270157369039597556014814257540953308169867118252560361125143132576352519262140020145225122301879369967898067179831877351978185453484312724661858021916922492852483510654861698555636112813638122968240357319406082321524726320963136081285363978053407639704372117598030121570225000248123245006869826250215982102732993133523091225548603318865040266871829327664445029061375701361564894991603010839901424553264622871140038456832267439043432643116821813540345686999494064146909075065495513536499334890398001938374230766873628816687639487519164466216820175587261097326375401783659377917153618320690626044888808330374311954565686542451879492987405262496160676192460472971283077560566428154312794739488128102546027454725559467626783864136998487104943597430412736070470402354510939824319207516045828055669793348702205378670043026891666990963728843074404665722101289880402010493948329115973041745256243906161016665867150741431941286636674663748335378621180778163811386199740363280916795166152707644474895049996773402014760378210495058460244627180944475036003733415337391088562949206071068014802127566864296794953494746610457706159377728927478868332481179004717476739127798833173190446901805749447361284643438263544691395100141084785294103918086036599115956715924843031091293840625561230079116693805037798568771107619037541879035938056760605942020166483916384468350654930610780512806024181902269885243313505160837117053205099881530538046370615631126562438198004803058346322866945404901182224673756520315333905295574677755583933808399161946745773871498355643435805871519061314089781728173269340646509856486309764154786780809963552104138338385975148268828783801951713645879786659405648912792531738064453055512274896177639028035171315453843072246088885439187188597387381660273071749530078461025103902502465602999643234176256108577102713694069148544898651704832587152091214755404016359166173178438924392930893762673993191191698125371974753231336412441940192919356000152527484426583187571730833571757457871356160951996222641747956458343867290909611464656706697282970870923873045870248731/16557487693299049663895626478997603245585944850588406008609806237166726346972481299911600813443725243176034268178987037102064974467947798636243177447352977353721614818219293728297845789138092928823817314561043786418368913068648988565345112011313456987994664833432876413727764851833693449123957697076061594070435629420075696240013009056354594503287589653682461459031186756779942440849475041563886207818189192019757026537071857858399338712070288531628470474608482909275988641171122214264512697715490619671770511340774832777333719451577845388985642612703165436653972097571749784433649376473257554930111917098114916965483684361996741160776454340793674921108505541626076305397716515862420249472413364190191108534973674061759844362222376190929080391496164586711643966699520566502620736270080939467505990665197706789262485884639290254950111683111168129145474544318368479460240025233266929119683799910347915861165322884409169199858315111092847212278894437633124886625335262956805877228910879577388621027703189429257624219029213581332416225609213280815388891956937191712951774347919983090277559359638530781955703442247102679852768906145264358538870865411330136376178212648847881419549760885896700705159315764166479156010284520845861736433211714062199166028693356596611136240938251305315297342065499222294979256451406148591259237925404961485885576646869181187181742850538659331406856699787294820799939489283900941487207838174140360803157437106820879031079743198531441276498487381816984604759174475829151605751810061501296185322362387049031523853651524249115572157886175909810485574051177769258714189201372218397671572606749745552566804154740792170184447926635723646727522812232724221890414103376976614115671320960138337818817517042080493150903971216084545554131900767592545612575039938178686914850906045159455202295088316240855188125485180215186464538279677484156298561752676074440072603683326615254868450695615821428273613249270096097945784708067248298732033364114461436515347244453674924635744792698408582561123678402741250873311357238717076195715979919500068245943974946121469910487291157649747463969304532686737820876800000000",
        "trace": "10401122464597668687482178098536539778213759098767535741711836120875722190489056376867264377782389142542031333509804040845675033100881550128350803756111891180194561662613359652960670997267628117939823331791535000258476395259201834613526298184011164426445995690193763114485537164436746552888765443069104334838408550483682174108992705532252398546710384188236198558627505130801505520402073521168115860110659824310445546557151415702288651789996631626136578040337762746044796811183714627425433310333261553345800052047840781541185309725663669601028345050923732267372910771306668577365482392167755610772986550646322454783187897244509813051121247756857573983142946993996476447459238949386666020255574915879274619574272973070718632869409476470990190514454801531185626012069379416716864527347067454327924278335332685851083662538482484676077363779872032983010093190983549417632190943916984132563258434748642639488454486500714054181328748414485912904735406717796843574725940081875427269130248774845411059416966020052042475505748374313200488478796341691577339912097644871133545300166421546886852096621894395617081975765003804554629098849652799949796194782245730191718521440905754883764976004463788872271825448705420482206851557062077131174997406798180428895021358173967943002901065658860887983317820805504036484648276537524058403649864822592285806209019322216124676577569899296441391450896602800666100188929178441543667578046396106202430032144520875621595797161611603898792948569666843154571846422284324046370213278110292079950208272865449785653596244026923153898304344926109128242895803109680328516371994555471974031194867334268174261870373090268052540943218340790440783689819785064571568630069255723254009312892311664256165384551905853299508425478366703967731974840926728602903522056776660076162663981105752987899438061890828299982826808438227304889474490814893723535272452381055035542414054978480934293350123268576421132573499507545651006714476153390707909772223585483971814876615835576315563129755873548886248439987/5617106089489738072876185651872261499483295205513681897558098927207451995050104834656504794240694296243187634404388389977065778151033664052046105374143502221101963776996935851717176941921510493792590545959056546206588279285289631080973901112228883816695116915168294310593601098808503074829407948449142415419752438172799944675388273125573280239434085766445113717081592638857626336995728665398366678251777161205738789862728296849207605469965220972390468472646990853868515092593324049003525861769840929716191052881431302017133744146755970496879872305957081212720835188683367507576114360591079862987190040114587978769512594233710413327585634240339139429940791549796698359111464031317997437503475955830921934307543769479442964698213872910454456433404800561507813350006910332063542386712574071585919981590379736675334543066612526640803453875140878962650176073241872521740545369056446596538673372700128309849955643214931215934485120500816797257219700571332089489923795548630407514164958033724877119382410286526927098398955188229826703683178957339676013797092097533961204568127249060455821708966247230732970719493527151932282036912378861286010517865727018637411395202672348630978529402125306625445028287036894319632685470978577927131824712002356527031013759123023788964254143906999546647197575920401625333423830087441572591262537541168947977023235141350619245350279273440569429477974450607619564509245424281953231613023787017633055835905940348820787772473606844505663804863343408069499618762554505946831320880066271955725508562049325758109512446078836699416326738581646615941117894319719552859796073360824406944931025448542531438606095623504099125735021422000801955903891700250426348897060529051658317886433802423497373560991736969390583132293657585641071714504465121442284107596536319576972826437502108714833469042882572005249012942604823446758025202786951665321356207304468140369436007573270448984875731890658370372235874359223199807176412543028895160745427065811624484348815373467476426315212002575111946240000",
        "spectral_gap_at_least": "11869412591598727360033311742146512089289623274434818270157369039597556014814257540953308169867118252560361125143132576352519262140020145225122301879369967898067179831877351978185453484312724661858021916922492852483510654861698555636112813638122968240357319406082321524726320963136081285363978053407639704372117598030121570225000248123245006869826250215982102732993133523091225548603318865040266871829327664445029061375701361564894991603010839901424553264622871140038456832267439043432643116821813540345686999494064146909075065495513536499334890398001938374230766873628816687639487519164466216820175587261097326375401783659377917153618320690626044888808330374311954565686542451879492987405262496160676192460472971283077560566428154312794739488128102546027454725559467626783864136998487104943597430412736070470402354510939824319207516045828055669793348702205378670043026891666990963728843074404665722101289880402010493948329115973041745256243906161016665867150741431941286636674663748335378621180778163811386199740363280916795166152707644474895049996773402014760378210495058460244627180944475036003733415337391088562949206071068014802127566864296794953494746610457706159377728927478868332481179004717476739127798833173190446901805749447361284643438263544691395100141084785294103918086036599115956715924843031091293840625561230079116693805037798568771107619037541879035938056760605942020166483916384468350654930610780512806024181902269885243313505160837117053205099881530538046370615631126562438198004803058346322866945404901182224673756520315333905295574677755583933808399161946745773871498355643435805871519061314089781728173269340646509856486309764154786780809963552104138338385975148268828783801951713645879786659405648912792531738064453055512274896177639028035171315453843072246088885439187188597387381660273071749530078461025103902502465602999643234176256108577102713694069148544898651704832587152091214755404016359166173178438924392930893762673993191191698125371974753231336412441940192919356000152527484426583187571730833571757457871356160951996222641747956458343867290909611464656706697282970870923873045870248731/30659285130168592842335142968001732611466264310574369918601475519502069494700090423638544130297575502937857880029767911527639629043199961304823617989589704498077210383193325750071955042946598734446994495499936516006286517973834726688820473622835963791541332475227926213866378619030090816597838102878368285338236598348831661830209676687332531369242326067115285066906667413748051050666129467686288800258524233641725846455821032013262705181974015640968943232921012523581116165805718359645039091392820792505484845432470421244676853989887224392458057545730962927509018467075321428453134617112307573825638690225006962358151050091170057438770649895589393247246220725896538564885732106352252777613732679337243871029739592681394753904630736991011107797204543178483943676632255070020928008384363893422967681382417629411926087213889262046413396064367027042236599537470854427059452837056641755946397622147795789445467053806184241799913554384757671405686055411981218074577458006952961199862706934416956369123535599861266665078036451937604953974666411115064398494438345953938818190565889822545945650315751822035869063415130916002902100378948980675102764576234178804858082251248879155588881881584943493706955208926711249932903169360745807232850706859251759541789007985864765016080229205132562560650865054679947960140520902666046714639379371510109975850277932918233047103927593913427288292774432397229130829147451527028838046523488195584832991171971757415642719235477833916276678054152926290791103646273770599469174410018253839708668257410966392541747414726896313685195518225197246833082143923699736812873036014907727759218800926989923096702358001612111554046276992353417743541324698409043964003532933243006135651113023682305266139500950495018284863147625985619620019209541337520518662840141105080609412721345437511811002246967423087170729174319056342834815535434835309219856294094176987413410202569190611273989679515633537421377662548286689078136704155553109610874806509485642334842524221595132833977492205785217446774330802747043921432797621709481309877796537975024938852857985870863766233366701645407356458681521096026215145862340000"
      },
      "certified": true
    },
    {
      "index": 15,
      "v_lower": "30517578125/8589934592",
      "v_upper": "152587890625/34359738368",
      "t_lower": "931322574615478515625/73786976294838206464",
      "t_upper": "23283064365386962890625/1180591620717411303424",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "12355807/16777216",
        "tau": "39026257/268435456",
        "epsilon": "462561480699479617952592445680056600629410957776630469027672242268397516275179812724103635832822450721085868741146349446921341192878947609586780733592575165601890242838390284841639868317991436305312860662745304327424868319663264525919393975086648270771101835419704435563833458112651871983346077514089826156897332479228207404937447127931437737692778641291012572406971591332477445100566486692019090599759441660793354870010235572165606514917317210592839712146986233765949/256468677648708826716377708020190789470175862218369483066556218046009216335438622519548450063984521533639672140650455950295980114324268705044875914659373212378222504673533909347088867277918564419398065987845664747781942485893354602648380158912572953856324527772610457069898379799942528240428267240393704323024636388441414001363409184521664983102339462889885154205114184502005090323873450982783590712981665886414928981067253385751173497414186745168074412143638256276904989677322240",
        "strict_finite_spectral_margin_below_s": "37286477261202404229351217046600271013966559657584547063896076844314695991961531819787956854843113644859993293994712185460121854141312143954994081423533070785530489823894264260664277917927149065817761139332920967817715441564850000597386816650476739881560299650510702526882275277414789203197452212732964595292003557523634244767433117510735837471449342944210213817698521502855678027828482176906352698185092408305071621534818050936402442496989637131148499830511996694018216069947331/256468677648708826716377708020190789470175862218369483066556218046009216335438622519548450063984521533639672140650455950295980114324268705044875914659373212378222504673533909347088867277918564419398065987845664747781942485893354602648380158912572953856324527772610457069898379799942528240428267240393704323024636388441414001363409184521664983102339462889885154205114184502005090323873450982783590712981665886414928981067253385751173497414186745168074412143638256276904989677322240",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            3164355422977
          ],
          [
            -816499755139,
            5882607527084
          ],
          [
            -650464870189,
            -446554385835,
            7715360428404
          ],
          [
            -496280027246,
            -354103948895,
            -297945069249,
            9170729860378
          ],
          [
            -376047008457,
            -271896960075,
            -238954637728,
            -220978847487,
            10406633142825
          ],
          [
            -288197969784,
            -208243866307,
            -185020394536,
            -179069931335,
            -176860408110,
            11497323098585
          ],
          [
            -224917143172,
            -161531930619,
            -142682514856,
            -139321683311,
            -144315883210,
            -149497606699,
            12484054387073
          ],
          [
            -178975195904,
            -127589874861,
            -111372875946,
            -107706852547,
            -112477042888,
            -122475458732,
            -131288486608,
            13392100005142
          ],
          [
            -145069451205,
            -102691727408,
            -88498781538,
            -84220703755,
            -86919641498,
            -95442884306,
            -107777078513,
            -118398855870,
            14238060059399
          ],
          [
            -119568151977,
            -84117576871,
            -71640704723,
            -67038633349,
            -67901256768,
            -73621850896,
            -83903377609,
            -97283772446,
            -108786838290,
            15033446666489
          ],
          [
            -100022945352,
            -69998684143,
            -59007681609,
            -54370823291,
            -54002522246,
            -57383297315,
            -64570958967,
            -75634185234,
            -89412402678,
            -101306380780,
            15786599471289
          ],
          [
            -84774957109,
            -59067251334,
            -49361651011,
            -44875620560,
            -43775416252,
            -45540573301,
            -50194415548,
            -58072293408,
            -69421357377,
            -83263146310,
            -95280841727,
            16503778210649
          ],
          [
            -72684841161,
            -50457595606,
            -41859728117,
            -37622382375,
            -36125349405,
            -36850621842,
            -39732967362,
            -45024346070,
            -53189673458,
            -64567356633,
            -78298502380,
            -90291310919,
            17189820475444
          ],
          [
            -62956787750,
            -43570141266,
            -35924850888,
            -31977363327,
            -30292171562,
            -30369175479,
            -32078068984,
            -35548797564,
            -41140797364,
            -49379793524,
            -60651755177,
            -74182305155,
            -86066911687,
            17848556353944
          ],
          [
            -55025051660,
            -37982488667,
            -31156370599,
            -27507077287,
            -25758963734,
            -25440485003,
            -26385354767,
            -28632457022,
            -32405578141,
            -38114808741,
            -46312633042,
            -57409750136,
            -70695334370,
            -82425484724,
            18483080370984
          ],
          [
            -48480426471,
            -33391783440,
            -27271330268,
            -23910926628,
            -22172996011,
            -21619436478,
            -22068715528,
            -23502454911,
            -26042744544,
            -29959100602,
            -35683931104,
            -43779128099,
            -54667752011,
            -67689160015,
            -79240174616,
            19095936044207
          ],
          [
            -43022025613,
            -29577142652,
            -24066323656,
            -20976863133,
            -19290334471,
            -18603080363,
            -18730967187,
            -19622592615,
            -21333706382,
            -24028298081,
            -27997324743,
            -33681015661,
            -41641675613,
            -52307795704,
            -65059862928,
            -76419866036,
            19689244911686
          ],
          [
            -38425180489,
            -26374846810,
            -21392590867,
            -18552599430,
            -16939369661,
            -16182511465,
            -16102380251,
            -16629990968,
            -17780156067,
            -19646938721,
            -22415118302,
            -26384506727,
            -31995635592,
            -39806526767,
            -50247097543,
            -62732498429,
            -73897308923,
            20264799103800
          ],
          [
            -34519722189,
            -23661707704,
            -19139554232,
            -16526836888,
            -14997170766,
            -14211195192,
            -13997417442,
            -14278643359,
            -15045196633,
            -16346798068,
            -18297322730,
            -21091254362,
            -25030631973,
            -30552377673,
            -38207803589,
            -48425878786,
            -60651585258,
            -71621666856,
            20824129282851
          ],
          [
            -31175049510,
            -21343735969,
            -17223765792,
            -14816876807,
            -13374102105,
            -12584464088,
            -12286270559,
            -12399660033,
            -12900731391,
            -13811552927,
            -15200431465,
            -17191225083,
            -19982189607,
            -23874072069,
            -29298180950,
            -36797916768,
            -46799865259,
            -58775093032,
            -69553695987,
            21368555510142
          ],
          [
            -28289700896,
            -19348294572,
            -15581365848,
            -13360318295,
            -12003697322,
            -11226207372,
            -10876458744,
            -10875123236,
            -11190396329,
            -11827240308,
            -12824983361,
            -14261762965,
            -16266088256,
            -19036768747,
            -22871399384,
            -28194700271,
            -35541632472,
            -45335522225,
            -57070527744,
            -67662537532,
            21899226009515
          ],
          [
            -25783962290,
            -17618580936,
            -14162853038,
            -12109402835,
            -10835892323,
            -10080131117,
            -9700902579,
            -9621200137,
            -9805191210,
            -10247345094,
            -10968562639,
            -12017599489,
            -13477621883,
            -15478846224,
            -18218879615,
            -21991208706,
            -27213554844,
            -34412287503,
            -44006939857,
            -55512313647,
            -65923528702,
            22417147175258
          ],
          [
            -23594552573,
            -16109688950,
            -12929400120,
            -11027098003,
            -9832427942,
            -9103932503,
            -8710108428,
            -8577211946,
            -8667750046,
            -8969853700,
            -9492673168,
            -10266011357,
            -11343717671,
            -12811300026,
            -14799036161,
            -17502380038,
            -21210255037,
            -26333285660,
            -33389307889,
            -42793743981,
            -54079998663,
            -64316673663,
            22923207130754
          ],
          [
            -21670751670,
            -14785759156,
            -11850219680,
            -10084342068,
            -8963674601,
            -8265352342,
            -7866969428,
            -7698480365,
            -7722168203,
            -7922449596,
            -8300970174,
            -8875213098,
            -9679961941,
            -10771709494,
            -12236775968,
            -14204576052,
            -16867912244,
            -20510971129,
            -25537354900,
            -32456540654,
            -41679660888,
            -52756996404,
            -62825552751,
            23418194458928
          ],
          [
            -19971544408,
            -13617889339,
            -10900653955,
            -9258075801,
            -8206403634,
            -7539455622,
            -7143250142,
            -6951576231,
            -6927351505,
            -7052944385,
            -7325220315,
            -7753589072,
            -8360307771,
            -9182905274,
            -10279104742,
            -11735157940,
            -13679101934,
            -16300847716,
            -19879830379,
            -24812798112,
            -31601106183,
            -40651509829,
            -51529686209,
            -61436529256,
            23902813264634
          ],
          [
            -18463488983,
            -12582583827,
            -10060771402,
            -8529816424,
            -7542198910,
            -6906727615,
            -6517170023,
            -6311111970,
            -6252603497,
            -6323026072,
            -6516230661,
            -6836301683,
            -7297172729,
            -7923832755,
            -8755254118,
            -9849562299,
            -11292431533,
            -13210243858,
            -15789927828,
            -19306241402,
            -24149295659,
            -30812591910,
            -39698481591,
            -50386757208,
            -60138162462,
            24377695413089
          ],
          [
            -17119108791,
            -11660589407,
            -9314322848,
            -7884610468,
            -6956308326,
            -6351720240,
            -5971715189,
            -5757540257,
            -5674649930,
            -5704114344,
            -5837925139,
            -6076641630,
            -6428607352,
            -6910410342,
            -7548573057,
            -8382738837,
            -9470944947,
            -10897996379,
            -12788482128,
            -15326343786,
            -18781785247,
            -23538519769,
            -30082474784,
            -38811612473,
            -49318722094,
            -58920766349,
            24843410567703
          ],
          [
            -15915666666,
            -10836012088,
            -8647956144,
            -7310255214,
            -6436802037,
            -5862075548,
            -5493440666,
            -5275618690,
            -5175599119,
            -5174568070,
            -5263419478,
            -5440381344,
            -5710008961,
            -6083189637,
            -6578062195,
            -7221964794,
            -8054746377,
            -9134064465,
            -10543692530,
            -12406371285,
            -14903100592,
            -18299678420,
            -22973666682,
            -29403700220,
            -37983394358,
            -48317551071,
            -57776072984,
            25300474494044
          ],
          [
            -14834221650,
            -10095640269,
            -8050618949,
            -6796713052,
            -5973947634,
            -5427811563,
            -5071608097,
            -4853322328,
            -4741521158,
            -4717772772,
            -4772378267,
            -4902034920,
            -5108713746,
            -5399387952,
            -5786470843,
            -6288986178,
            -6934650180,
            -7763234257,
            -8831844321,
            -10223138239,
            -12058002578,
            -14514568687,
            -17854387875,
            -22449115576,
            -28770370128,
            -37207481236,
            -47376392368,
            -56696972347,
            25749355983742
          ],
          [
            -13858896625,
            -9428421188,
            -7513100020,
            -6335666159,
            -5559740844,
            -5040793267,
            -4697556378,
            -4481062110,
            -4361442858,
            -4320809595,
            -4349205981,
            -4442340789,
            -4600415750,
            -4827689302,
            -5132612348,
            -5528506640,
            -6034871285,
            -6679530032,
            -7502004000,
            -8558748796,
            -9931270337,
            -11738624480,
            -14156162193,
            -17441350275,
            -21960175949,
            -28177508296,
            -36478465247,
            -46489356062,
            -55677308792,
            26190482669704
          ],
          [
            -12976304880,
            -8825052407,
            -7027673583,
            -5920174400,
            -5187549134,
            -4694336019,
            -4364236356,
            -4151115334,
            -4026626310,
            -3973514620,
            -3981788857,
            -4046539492,
            -4166757316,
            -4344802405,
            -4586350295,
            -4900756428,
            -5301868541,
            -5809404984,
            -6451128277,
            -7266204601,
            -8310385940,
            -9664019194,
            -11444370024,
            -13824104146,
            -17056764063,
            -21502897760,
            -27620881519,
            -35791703588,
            -45651344886,
            -54711720051,
            26624245942926
          ],
          [
            -12175097558,
            -8277660418,
            -6587821204,
            -5544410061,
            -4851838247,
            -4382904910,
            -4065862646,
            -3857205277,
            -3730043872,
            -3667804291,
            -3660606343,
            -3703176471,
            -3793681153,
            -3933145181,
            -4125279621,
            -4376644503,
            -4697142922,
            -5100907423,
            -5607713424,
            -6245156687,
            -7051986495,
            -8083226316,
            -9418074873,
            -11172057698,
            -13515252585,
            -16697433255,
            -21073926817,
            -27096861512,
            -35143183150,
            -44857920358,
            -53795508582,
            27051005135551
          ],
          [
            -11445603838,
            -7779545848,
            -6188012474,
            -5203450307,
            -4547960360,
            -4101884472,
            -3797650161,
            -3594187141,
            -3465991137,
            -3397184973,
            -3378094362,
            -3403256966,
            -3470285160,
            -3579261523,
            -3732494288,
            -3934549819,
            -4192539548,
            -4516687715,
            -4921257289,
            -5425977224,
            -6058210941,
            -6856256000,
            -7874400345,
            -9190716192,
            -10919043865,
            -13226969887,
            -16360648522,
            -20670393243,
            -26602317061,
            -34529413519,
            -44105195799,
            -52924537796,
            27471091100175
          ],
          [
            -10779542833,
            -7324979984,
            -5823530750,
            -4893113461,
            -4271988485,
            -3847400539,
            -3555612615,
            -3357810748,
            -3229798154,
            -3156391777,
            -3128182736,
            -3139640742,
            -3188014365,
            -3272721379,
            -3395061205,
            -3558163381,
            -3767138437,
            -4029436708,
            -4355457418,
            -4759493990,
            -5261162668,
            -5887554582,
            -6676498132,
            -7681550009,
            -8979683919,
            -10683111854,
            -12957023323,
            -16044095538,
            -20289824477,
            -26134528886,
            -33947341556,
            -43389750035,
            -52095147644,
            27884809288987
          ],
          [
            -10169791395,
            -6909041173,
            -5490333684,
            -4609828847,
            -4020585926,
            -3616181191,
            -3336406918,
            -3144539353,
            -3017611512,
            -2941119337,
            -2905954770,
            -2906602599,
            -2940082410,
            -3005344839,
            -3102960221,
            -3235013200,
            -3405163654,
            -3618866960,
            -3883774391,
            -4210364530,
            -4612896046,
            -5110830316,
            -5730962880,
            -6510646774,
            -7502718729,
            -8783085424,
            -10462387531,
            -12703508448,
            -15745783564,
            -19930076685,
            -25691121773,
            -33394282572,
            -42708557202,
            -51304085376,
            28292442415881
          ],
          [
            -9610195787,
            -6527482438,
            -5184940836,
            -4350532557,
            -3790902568,
            -3405447279,
            -3137211893,
            -2951409908,
            -2826228149,
            -2747818850,
            -2707393706,
            -2699509148,
            -2721051664,
            -2770646797,
            -2848336526,
            -2955439892,
            -3094554280,
            -3269682873,
            -3486495846,
            -3752754452,
            -4078953425,
            -4479274059,
            -4972996490,
            -5586608289,
            -6356988174,
            -7336268508,
            -8599322079,
            -10255274279,
            -12464789432,
            -15463989187,
            -19589280146,
            -25270009962,
            -32867864400,
            -42058929188,
            -50548448356,
            28694252768808
          ],
          [
            -9095418047,
            -6176623692,
            -4904342533,
            -4112583400,
            -3580491852,
            -3212825549,
            -2955632929,
            -2775924306,
            -2652967348,
            -2573543457,
            -2529191740,
            -2514578200,
            -2526524546,
            -2563434024,
            -2624965692,
            -2711874306,
            -2825972071,
            -2970193448,
            -3148762400,
            -3367477661,
            -3634149754,
            -3959247498,
            -4356847085,
            -4846031513,
            -5452975203,
            -6214088270,
            -7180816803,
            -8427033326,
            -10060402355,
            -12239452094,
            -15197211590,
            -19265795385,
            -24869352848,
            -32365981592,
            -41438468098,
            -49825636478,
            29090484227117
          ],
          [
            -8620809939,
            -5853263478,
            -4645925504,
            -3893694699,
            -3387243863,
            -3036279171,
            -2789626410,
            -2615963998,
            -2495571227,
            -2415829254,
            -2368604619,
            -2348697631,
            -2352913856,
            -2379509046,
            -2427865631,
            -2498320709,
            -2592101782,
            -2711349058,
            -2859218623,
            -3040073586,
            -3259783256,
            -3526166512,
            -3849638218,
            -4244151692,
            -4728583900,
            -5328795708,
            -6080737279,
            -7035187871,
            -8265053121,
            -9876589051,
            -12026266584,
            -14944136648,
            -18958177626,
            -24487518742,
            -31886757634,
            -40845026715,
            -49133312348,
            29481364028776
          ],
          [
            -8182308997,
            -5554606303,
            -4407411867,
            -3691878590,
            -3209331041,
            -2874051803,
            -2637439372,
            -2469722404,
            -2352126704,
            -2272602900,
            -2223339857,
            -2199287574,
            -2197269946,
            -2215449893,
            -2253011482,
            -2309981962,
            -2387150658,
            -2486062351,
            -2609076395,
            -2759493289,
            -2941760090,
            -3161777243,
            -3427344255,
            -3748803418,
            -4139974134,
            -4619523164,
            -5213000549,
            -5955906975,
            -6898374879,
            -8112375666,
            -9702807051,
            -11824157464,
            -14703607882,
            -18665147760,
            -24123055022,
            -31428513550,
            -40276675424,
            -48469367740,
            29867104324475
          ],
          [
            -7776352348,
            -5278202506,
            -4186808782,
            -3505400294,
            -3045163864,
            -2724622247,
            -2497560968,
            -2335651016,
            -2221003804,
            -2142109218,
            -2091469983,
            -2064194530,
            -2057149299,
            -2068444424,
            -2097123604,
            -2142984188,
            -2206485489,
            -2288722518,
            -2391454617,
            -2517187263,
            -2669312917,
            -2852324783,
            -3072127393,
            -3336482057,
            -3655646288,
            -4043299122,
            -4517896129,
            -5104681311,
            -5838717396,
            -6769510083,
            -7968128207,
            -9538159080,
            -11632179513,
            -14474602759,
            -18385568470,
            -23774663373,
            -30989741666,
            -39731674353,
            -47831895202,
            30247903549312
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "12355807/16777216",
        "gamma": "25579569800917172103998537688261364609542761175964414171685749574244227959578249679154264690306872333536167990587185075715151908663166642087033237404535367279115621537903469456545678067474847972589472062983625010894234046898868491899270254053003783885294932875633166605172993026949625853270858073894449216712168963571558888792269872819620346568837864804534151747636184622756184931077429221571363331572159882717439518709261789873401058715610145784096641593612648327708967030721591048625551717681419859250290049269169428900203783931025494856106653340667756248835475193792901762460792619819447203518888676024589155693781923009750586017249204363863881247503881347361443806499063807124877407296526716317040232323181689438362153566794815216375777978005128442125113599363854174265288037629665944327514018491481642014896796600331166769212160159860436937270452092026675375320996676450572786554338057851500094709998276421752826516545430401268366013619344756000434156420325035542823415464207400664220536753439470088270190352724131942397444647187876990748363745799765470638923407176386008640069196849152757172363727685403089472017832922465696302748368716583963386811440610298384453000109282886844293526828556261972530661137860605775076674622870996508225683335252067863035216925832981071416137713380618900092480422837036208142963770864082065205235126392462003651441409811678290690849487012080030817299131315716186074989800053749111584384239789472872304903936437947861370614429094130184244644869722437257159446273765818380525115849460170682331278290262449411842040801548702847864954515188547700859318956099023580821293919058050551175277332493984066393710435612251909184327665761913291731487968845516245333922912218005690672594374424484314037656553525610731690426207634428603847537881124819703621495642798515980099704084497561152978024127496247864245099859069423770848917356936096259330113395451300414038911440918821421993430081652028631591233888286868140486034787887419789155698581608658419896071073799766248161943332611646228071989474718468320803119439943186435033951086133258206746857877678790607954543772580952151107812761/1715536360846737721421609243233336738093650706597257886496218400718447342242423939023559686087057934661164938066853966491479446815517320969151456082123857632782084819310659023402207722698162695222177054738358225864051479690329994846401336708802101126129805223476237004132760383776065461267691298710697317677968220762287205899354759207095537055536375462259227906212474575275737514627984832827377816675803059687945108745045803756807882461065155786225915579469128006122810161469422405932129508665455071659107061771775814937734764098308387017182038768671321623850703501703409584297583093968712184959262939704877483248913815295542954836779100299373820732385132456321624525926805813758310268021759416057168847113390326780823631146508414801594821419838071106377330110568749993156870009826424029960094393404921366321758408501941757161762656863560648198767865413910870892487137604247156893046468763266759307350061812483163728752161108108755788527275497086394260649541117349000198273846204014751690233282787206457488359429949765109240721127974713501317360920334472643195110234127921278815254735606063998776617197817385068196151622685804115755715638992747914077099961281783303514447264549624034224388533491903831505047653105208050510619058572072637307639917138215782372361994500705931549720732912882730183310046771093867240184029696267289005255225820474236003376868753218573259934398909707719670445166588819323784255371012248898695996336177638760924910974476741521918299258566867959199014019777819011774737629542273284484141687464814886237204758671178792046579741267059969408100676790421779708086041990678045090639733422511398623936081819171097594460998039960439753386392119569569650984957264988411912146934036409284297150842444374391776854483868256602360384868714668091038563667658035800273366283524786596799756383146597966236790475430338512000116014935264912881163972482606278820092609079788956447649404482213500240440418585643676488003195701932513529850796827095880051443901291025548136401819159575111143037967421743970596592774108211819752756786865538368290635465764521044369764126769586169840801989313063771090731380000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "275465721924569589553858457600094085006490855819021051742795540271873155827843063347887512275718321151028457736966177441195955904298550897991821346203443709265177240734166332551925278222367706466281958118058661029533707487730486944622935198803523166484249709554859892099729973269418658298074288927729852893884920156543768251494955769106289534106620607922363610855278017098286081833418653403158304373271991680490637403032376280452344626868038461304052591429166625089190965722876033921317778794882247756542033162188840308067546817115859284004533611440646193148412108939155824562445798521557228594234776709470571116729327492779895458977500391117750596593039028572878853044657794948328199842312572454431318486813541278909069834235190092260322124386168939288390580416981270078850350446350459507090698793526401440080572433727204768718220078115588626946257968737983233068085117774352554994155882877704449876008992426641074862959397078570455438123630404976794746971161266596763864597242101165471377239017736741823564004508539897092429984556101519658864693354551325625701025032356836814512975310206313012164216654010333361793106242051902003013516479730091385881511694138404114709071724766835571194591226198916314746295409434985177986809180698491372048831759774287110498410637594387445149918774343465400355318818324159260019596446162160185937995414300587321861174058240386042009411118803299631591180878845580411714462301922802093534352191946812067820525136222108643492189550025323084623368554208223083191942802218197648866312008455741687530933851688555258964041455916023934876719991912452345265041924126432068883377027594066733436853405122654881937171088283747348758728261315917591832194902161787626472824356353173160977766727357898553704556386890018483173894245491843021868744903800032775015830808013130972813103774158862686787490302148017656110322605433271383816769924868021969720907484477942080047547731647052504642608299484301029603943062966482705417860124974991947800509211002510755438576295957109587131896790000565063184925859608658232453392249968540006310631932776232944108943006996955053237687070871558624578447792093473716167836029983216650367936578911645647148102310679099918501704653547896364571513029291888501485040108642449449/363733841442467977039925031519398378937534452991332384195156871235666946018886073530181619304946447479550406996511175262339481121832473877025241315342857771650955830279787799353478640925697887548583069276597883753301495815998840561892441553547520939933053276292783396864526750299213094023198163939763504218965555600363460374215706290845516935880008484467695021004584172613927274954997540028027469422366935174671002937811424492153131221105761481500257060655687161545808362066891608186060539863085524728242572185647907427124852115503646035094089343722245886920008472736086452997892726097255461680038783889230593643487200094953097836384474095512432072046970201545439420987345353225058272434756896891213575989043150373654025844342970153104577980941981031338737113955438206442505455218663429079811692814713193183817528110067398035167066527368643704787306499682459998520130052838784652563335178400686591546568379122343640072721160630128223495762609379600358625792423801727060454546271295226257066303212614368315160862354560847448950189690625642656739607119081643930590558012683995167280965927065996768354028419093325326553925919684148836733543690989776845465881680500112036804637627260813140980300219507441266669106622432282491820177643020187612062267146077960749838379464086046498693919251424645769413328207459145020633118790531639846212534445185646212945692109738060523135165309533180301271926369811051970464780209892786971297746357684325286079856559903196982450661484555772693024253404700602058330123191842338829064194403897448993146881911738943763199766361105852612543636013919884841244766080985479688633553112981144320614751078133237869203760327644221267241326761850185096517596620467367592927672808204796764214999861958837657854781299517756788198331713484219854356692270370351069560173814511030456743564103866919698429471910466234605299674262165680324253853084534529951756393901001529869084064276554827320285758597420592787847087970989840167379294466703076160110990510351707253595481162847208897796000204847707715265613851638591295045046062275873309419524295260953722694083040390484998569330192479421877947007427177309041451891071999945239440772599834334545154478979321103474899157072999078114901754752706702985985733427200000000",
        "trace": "1695098804241546120099096139701191530728356223291514776919518996247839567290760551004504604931161188725081277274197068376406624864751545701841488339466753636456809760736298477496729272293239515337611051411970508399077112061795217521881065376152245700890173412877069153350962732528511799080022321100823596580268220623639858923029655972738192637280773917525985362508323912287471622773623673366375611055345638448632767472303972149707250224203323463244972174741469678867048472111365363012144094915806213022347771254489444924541698806743832957258655866329396531652055118794701840165422820868187914780134140730811461475104420117319172415459592781925798746327572566574327637301874626895904732781146511425517904517182411063759728615671594556288975025186049917080611620560101647631018407437851672749746232648615832408758019459384703309560094797230990939443898190886251205473359321976825266753444365929644894847292633222700219443656503507428895297978092250947750266354030054034090574203189128593737806504766504382295734762720658259156153478989028986125904669357388152453186879359345770177844371549449981545127545782040999455821918436906628549067116725037007553065895105965712379187219286350529514973292674246186195987250032187338267828227564333059253396180520398504161484429652747322339779314063254697490471511468117901860926425327800507312944712398671267143228153857779143874992705557855950194741027395711708448520440773174821383316246717614392801410659938769274326927870327104434160538472386895468648264788560160686021757824639708457860845149510464689869495426040081172916402579709488889292953197781972849585407322838144569163194031645205469330353855831476344925311709536459460522035957474573676404662221914071804855668255641649327277695874561453298667948242423549662631432832368500097026307472988129514866819479697635785584956812009721322149662720846294253599565779240005728625734898164576128638513771914061749778801406068221104391411170014151996040846706579191443579190424423580399422425112175219627186420650211531221297891864258853628881277354918397972762985824658819486074144766958867745958915133299194910270900121158908297/899435127555614426488692666916319651741643941660463142795329352875873320169595962142784060699211430447632843049194732383884776212013945176274478606384553070576053685746746798061496682517974323152644763674664357521811822183883732338030064020384435995216343321005909346422756676089185808557115335618434075290746602527018034606560907995169704931773055218356966080492325870122165870069276912033400260749323434557673365173722574360049291079746928396848812827328710184074115893936480534361344315839194108610009923202200798462075083999573907612464336741949149871525437637501077204132211245170668174027922048131990805937606526393669624705465240937758101724140736325259951879449113166483716973800592200725780940515385187647264459926540603779498545732564062624220357649009868796412229063711876201819717969329479413306102072476666039978826219841682485122835606622128502678480296400255533393141547014955602703731949207543172945020013043048123354855388215816431474127426613332672615952598278610486134169027365938899183656988809502449593599198743606592178676522200319993155477954430459591427492274821432081790595077409281182634423941954694868241332640936229818375654584500503604632982527436193285655436215447403276012118423951223318386111444980634818868747916876560876108440925372786111440339983617429460842347257801523261467621604561396584417987251834964796245738451764887459337304486135572840930578355500518905628199679957269950599526527101901870687799724986461859043501281675506068592532662401273174045353642317459375775621677037552867075531608514194986524517199389424337241034287633096654039593014783208610904481324556621656161746200464809576415604767740374779037423444751584890533175601274546244504595691752080950845584620883476161115903483638320517538321462048675904114426468189096273653722662056643315262950674607163554522354404782421317779516825238380170644639696804960680710028713829224392398025210977170751614060026179429951858542219468174793653538414566884444760411420120069202581337836963535315870961089863611302856146432351646158554533350272159380034360687074749209310534894495772793813494393372967578417617373757440000",
        "spectral_gap_at_least": "54266747219140209142110116147218534746278698596347147193330721433559011698085083479533839918316509266752606174182336955915603313146814526904388805202078410725239916424630767512729279809806438173857545749257556222818140375082905928090718234164294063797397192782307398743646804734075475684720634918762781020095329270839122345544506286513939038219004259760705631338489769368362358121183474720422185961534582361056655568397378127249111891493003576876898360511545825142570620247406578682499602422591802808038780532951201540689306722971824278948893121453807300050237185461013697438801822308746774033064251011765702509995677516077639405418567577050196867528828688628857134049797585604820655368935576773522969741902267631945086757344332448175283458504075281039812944342145310205533519037931040522896867662324701083695872769444259339437489355388770959508412819841382696914412768201547453333848708926907776625573771508048291748003001224478379721310355189780428565153318769519562481325656693929597861316086494138139242108888182359727208706957551999372796344590846611148263101931374296852459056136110643663396350680840035672273241929684224694593662746506828003018657803745265610597687129779066607525334471561186514005020195658692080063401408597602800293619856675534560768186895606094326694533998545662683869997807209859374223860499893945556629785096617215702406651289473356050275853990404250027423462633132579341107749073478792012426267381813521977360643451835755402767961341354988647670803605179019947388812732036984936826663465665781112443593968782645386015916166815456715170713838406753112017213259052907117570025274436031146487060120809163011741622704391898227705469467479235765590942395725872162415146398201575112712620045289506015079797608217333641185257166361893075308142746048606456678118669178586801644181443509295949297135589523159478253733553270354462611903675199000328035018774442154589769366903134469343414593834998407302831976783404397092967318444620073413716700314567494618821399530303550588664983667630111317447430394342905671793318273243802381243194490756917889989461772378400145487824352961697049041954215042414322085063697906693680122483506045594192488176155203782683944835816748935583820588066770502034792552901402562541453/135043942378910472294045654736652744420580688087297643634006123918841112006766391669030224249872693746134334907260334628767859811240354083472518425648544321069689942287521545510046283588330788821217319918131812598940168279121976421916700073473368244210274162796352281264829846228658912353929177857384613398411959882365812715410149896531709049133758735454220267771267216934777685223446206422226432462381492764685210008867406328143123506578763259434821461740206165637290267515941590355460357481934775073222522871715228323833055600545960427608853816350879298168797495144942290198512784763698330016753068984962336725155004848192352543504016695940310705117955152237378779501311309532372987465330404332039709722742996711761654778168123593966233641297061669793038125537432805834914336989842286969106319024164667484549511199886168903805354755542940060003714176693264728852435273437443695803584283210211196686415692324308501530801965669926237942320731299394612222338391575195411961299709540100203156217298002248190303345823217588072944257157733747740481907742507003685800542904593118254330576315944012944813106452662859487683500204878856042287789293774598130667659159355979234485222682541807315945552351341319106807735122895831385556995855515148359783857988307303909444439286044435237722794578580824278858458829461609041713075784320552083632246197532743106963355410027241898518455776456026129428266421667335032015139644484355904363599020742253693270066414354734744618660336428956445623714077814978776380712043897977635250367154175823108172670824542288386127558479320065541484700815348752447944598915511074534641667257985415195819262273852775123124102880227920515222595820591898506212063558596896195504213740492852669364833497274543647077025516651055525278779498623488744846190335151619309658594601735934980252960464231089245312240467381220688749873715906290473240462322955952373190523770340487097923101713423756710772205619595475578252611238712655799564435096470592442599802743864601875587998354045549268510723718944059561623652597924036762430371767675873941861938961596203202273578405271816248248297208905492100484506918922685625089122558858347565152401245741855308622257853313261513619091393094285894419794101213424408544355779900523420000"
      },
      "certified": true
    },
    {
      "index": 16,
      "v_lower": "152587890625/34359738368",
      "v_upper": "5",
      "t_lower": "23283064365386962890625/1180591620717411303424",
      "t_upper": "25",
      "finite_head_certificate": {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": "1495913/2097152",
        "tau": "162321055/1073741824",
        "epsilon": "407902771716769528969653960191891578075369716156311241915386253035931466427129314634215493257624847179329399274610403038183980471898161190117862339435328394977104072059783963421405445481305140456285516815640609152213592196490488175710252457054858634203863946217746000296933685707569876526571474680450369406886163488463865763820810427086787923475259786109814281606875367500263364600769677490548396042540923817112473683969469223041520038719154427423695207513606143372933770343853176157755045011757729767013646672184463256190035240200732590319039201525189067219178954112787664967146487138774361/247121570727391448607132188467514448945760256276462323010182605723323587251715373181570840036147531280779027017525394220976288501562330728146908728481196908994893465531773550794905664308903069067501222082859535766520372765620408032889278634576023580172846937082437583268062422152470517148299073097621086889951930700300730114577711620615474807714905580801351865532983065499410960220318258858574638248935529772029579251473142790208373117190290654262625577506161019091630468519599917574400681482106759771117636418593980582801532495312078609279427622615003239914993174018768000874922594553559999856076914688",
        "strict_finite_spectral_margin_below_s": "37358174168774220226118487893680372738050462233659671666346095876445053797293140873546548856910777256453457364849905553242033187775287649791918795050357715829707589276937684623109061444333701301459256040737916770709130882200974454457322641258036779491039953755948399031779318748150813470230259179043469181781550584147944657247569072582505186942468608198510187098682435823571563636404172618035342182496538983707091326053440060434573718134412681872437498822943057404731289814266271311593757564517400837413264835594654285199173478982110215697187994384526996721743272834964312505244167206962209579779461799/247121570727391448607132188467514448945760256276462323010182605723323587251715373181570840036147531280779027017525394220976288501562330728146908728481196908994893465531773550794905664308903069067501222082859535766520372765620408032889278634576023580172846937082437583268062422152470517148299073097621086889951930700300730114577711620615474807714905580801351865532983065499410960220318258858574638248935529772029579251473142790208373117190290654262625577506161019091630468519599917574400681482106759771117636418593980582801532495312078609279427622615003239914993174018768000874922594553559999856076914688",
        "factor_denominator": 4398046511104,
        "factor_lower_triangle_integers": [
          [
            3152741839686
          ],
          [
            -554716147875,
            5755560442738
          ],
          [
            -472246889641,
            -301780667729,
            7512757154067
          ],
          [
            -385362861584,
            -253962380061,
            -204881613928,
            8918294993317
          ],
          [
            -308939318722,
            -207098478267,
            -173740808249,
            -153812767716,
            10118213965468
          ],
          [
            -247292838735,
            -166818328243,
            -142640563800,
            -131677853249,
            -123639649091,
            11180486103928
          ],
          [
            -199382072971,
            -134505554723,
            -115574118322,
            -108731369377,
            -106651586463,
            -104408934082,
            12143128355822
          ],
          [
            -162558225470,
            -109346394064,
            -93687064133,
            -88419604978,
            -88389967082,
            -90540012272,
            -91374420044,
            13029744998692
          ],
          [
            -134194312251,
            -89908080792,
            -76548929875,
            -71862582669,
            -71990350398,
            -75183886544,
            -79509138539,
            -82060315822,
            13856050391120
          ],
          [
            -112158737812,
            -74833430365,
            -63247231434,
            -58846722803,
            -58544983602,
            -61245789080,
            -66077595010,
            -71556891429,
            -75096018957,
            14633061572501
          ],
          [
            -94844299447,
            -63034480286,
            -52889234985,
            -48723006843,
            -47954354723,
            -49776805807,
            -53796207076,
            -59476968406,
            -65568116776,
            -69685173899,
            15368823414730
          ],
          [
            -81072017805,
            -53692589720,
            -44750222837,
            -40828898414,
            -39714614755,
            -40737349510,
            -43668987021,
            -48376716861,
            -54487074767,
            -60889423237,
            -65344558426,
            16069408102412
          ],
          [
            -69983065758,
            -46205916517,
            -38281349158,
            -34619007806,
            -33292205810,
            -33709699961,
            -35688197765,
            -39212873888,
            -44271137288,
            -50579172758,
            -57120711799,
            -61768977442,
            16739526073224
          ],
          [
            -60949996976,
            -40134170001,
            -33077489946,
            -29677983850,
            -28243176565,
            -28239282810,
            -29490960460,
            -31994852102,
            -35832410342,
            -41052909170,
            -47426917202,
            -54007019984,
            -58758416215,
            17382916176845
          ],
          [
            -53510806914,
            -35153951336,
            -28841376435,
            -25698537364,
            -24228221233,
            -23945111294,
            -24674891598,
            -26397100325,
            -29189618620,
            -33181818267,
            -38456870545,
            -44820864693,
            -51379866592,
            -56177275080,
            18002604237320
          ],
          [
            -47321837581,
            -31025721553,
            -25354095324,
            -22454998581,
            -20996124720,
            -20535430732,
            -20901184491,
            -22054083905,
            -24044188850,
            -26989668875,
            -31044718446,
            -36311815216,
            -42621767708,
            -49124184806,
            -53930749097,
            18601079959464
          ],
          [
            -42124605317,
            -27570201384,
            -22453101955,
            -19781146185,
            -18362494018,
            -17794260645,
            -17910135125,
            -18657137744,
            -20058102443,
            -22198412110,
            -25216899876,
            -29280635527,
            -34503357257,
            -40734042647,
            -47159008716,
            -51950685637,
            19180421377069
          ],
          [
            -37722476539,
            -24651705155,
            -20016446455,
            -17553562892,
            -16191660052,
            -15563245111,
            -15509585987,
            -15969563976,
            -16945420787,
            -18491539428,
            -20711652969,
            -23755088588,
            -27795306035,
            -32952675550,
            -39090157940,
            -45425816424,
            -50186851828,
            19742384558722
          ],
          [
            -33964194351,
            -22166377672,
            -17951605123,
            -15679659810,
            -14383023556,
            -13726054573,
            -13558817872,
            -13816330667,
            -14486843591,
            -15601008928,
            -17229909868,
            -19486780489,
            -22525925788,
            -26523557924,
            -31603919458,
            -37641145867,
            -43881276513,
            -48601384857,
            20288469676246
          ],
          [
            -30732153427,
            -20033848615,
            -16187582079,
            -14089188947,
            -12861216894,
            -12196582718,
            -11954619089,
            -12069399694,
            -12520293001,
            -13321244516,
            -14518217509,
            -16191197382,
            -18458090898,
            -21475099435,
            -25419099263,
            -30416506818,
            -36350661285,
            -42492604952,
            -47165169223,
            20819970601207
          ],
          [
            -27933975780,
            -18191263209,
            -14669296203,
            -12728240594,
            -11569132474,
            -10910437604,
            -10620726176,
            -10634988616,
            -10927314507,
            -11500382207,
            -12382197519,
            -13627107005,
            -15319710409,
            -17579874302,
            -20563942210,
            -24448237323,
            -29360274750,
            -35191157217,
            -41234514091,
            -45855412360,
            21338012774284
          ],
          [
            -25496396417,
            -16588971373,
            -13353559971,
            -11554979113,
            -10462996792,
            -9818915770,
            -9500211243,
            -9443906348,
            -9621242035,
            -10027512557,
            -10678312118,
            -11609514713,
            -12880011619,
            -14576586613,
            -16819512100,
            -19764265833,
            -23585904278,
            -28412343501,
            -34141359468,
            -40087158683,
            -44653984495,
            21843582563420
          ],
          [
            -23360779256,
            -15187382540,
            -12206170888,
            -10536589751,
            -9508875677,
            -8884749583,
            -8550094533,
            -8444586522,
            -8538214232,
            -8821561322,
            -9301791867,
            -10001852895,
            -10962031838,
            -12243570013,
            -13934028422,
            -16153185910,
            -19055077002,
            -22813075918,
            -27555037271,
            -33184559324,
            -39034721892,
            -43546257482,
            22337550336836
          ],
          [
            -21479794593,
            -13954647013,
            -11199785975,
            -9647071523,
            -8680175780,
            -8079094725,
            -7737546602,
            -7598160308,
            -7630699495,
            -7822846472,
            -8176103391,
            -8704483271,
            -9435163393,
            -10410853996,
            -11693862603,
            -13371702061,
            -15563137325,
            -18420435848,
            -22115054225,
            -26774473903,
            -32307433992,
            -38064421624,
            -42520276620,
            22820688821452
          ],
          [
            -19814932385,
            -12864929046,
            -10312352175,
            -8865625169,
            -7955841220,
            -7379380053,
            -7037201634,
            -6874986220,
            -6862918845,
            -6986993890,
            -7244950804,
            -7644659378,
            -8204148484,
            -8953014358,
            -9935214804,
            -11213360104,
            -12874428246,
            -15035874118,
            -17848026266,
            -21480299006,
            -26059587851,
            -31499215187,
            -37165798882,
            -41566159242,
            23293687874175
          ],
          [
            -18334622988,
            -11897107776,
            -9525935275,
            -8175463275,
            -7319038454,
            -6767758391,
            -6429242720,
            -6252197886,
            -6207624521,
            -6280638061,
            -6466512426,
            -6768902947,
            -7199467399,
            -7778597728,
            -8537231447,
            -9519866958,
            -10788958793,
            -12430664930,
            -14560968826,
            -17328180604,
            -20899616567,
            -25401440031,
            -30751092206,
            -36330199132,
            -40675650707,
            23757166488327
          ],
          [
            -17012803718,
            -11033790612,
            -8825837378,
            -7562922807,
            -6756186982,
            -6229978738,
            -5898024450,
            -5711958513,
            -5643825461,
            -5678397784,
            -5809369471,
            -6037511368,
            -6370037767,
            -6820882126,
            -7411809736,
            -8174444985,
            -9153395813,
            -10410685145,
            -12031487898,
            -14130236911,
            -16853200839,
            -20365585530,
            -24792721473,
            -30055776021,
            -35550388201,
            -39841791556,
            24211682643653
          ],
          [
            -15827815741,
            -10260557031,
            -8199925386,
            -7016796465,
            -6256237393,
            -5754556465,
            -5431071772,
            -5240206790,
            -5155169760,
            -5160742152,
            -5249643253,
            -5420678449,
            -5677955048,
            -6030858733,
            -6494688130,
            -7091976277,
            -7854630626,
            -8827103836,
            -10070822861,
            -11669891563,
            -13737163462,
            -16416877322,
            -19872143317,
            -24227390403,
            -29407175930,
            -34820263591,
            -39058664497,
            24657741456130
          ],
          [
            -14761548006,
            -9565373916,
            -7638115341,
            -6527823969,
            -5810128111,
            -5332156314,
            -5018344586,
            -4825746592,
            -4728783681,
            -4712473982,
            -4768976045,
            -4895767468,
            -5094778465,
            -5372176197,
            -5738678489,
            -6210388533,
            -6810229885,
            -7570141015,
            -8534256639,
            -9763312522,
            -11340300112,
            -13376496005,
            -16014141688,
            -19414283473,
            -23700402793,
            -28800156221,
            -34134634504,
            -38321199562,
            25095801973877
          ],
          [
            -13798767548,
            -8938139757,
            -7131972954,
            -6088301409,
            -5410372553,
            -4955128845,
            -4651691782,
            -4459579186,
            -4354429806,
            -4321642106,
            -4353096883,
            -4445388477,
            -4598920694,
            -4817570904,
            -5108790955,
            -5484111423,
            -5960088247,
            -6559797200,
            -7315049516,
            -8269563158,
            -9483330934,
            -11038219646,
            -13043950412,
            -15640812555,
            -18987830801,
            -23207509466,
            -28230350586,
            -33489052133,
            -37625022270,
            25526282884981
          ],
          [
            -12926591607,
            -8370326517,
            -6674401588,
            -5691778593,
            -5050742437,
            -4617158725,
            -4324441715,
            -4134408146,
            -4023890124,
            -3978753284,
            -3990793512,
            -4056033138,
            -4173807880,
            -4346358511,
            -4578792023,
            -4879363142,
            -5260087283,
            -5737748811,
            -6335423678,
            -7084696643,
            -8028810613,
            -9226991200,
            -10759986544,
            -12735995176,
            -15293406448,
            -18589271962,
            -22745101304,
            -27694018833,
            -32879677179,
            -36966334003,
            25949567343424
          ],
          [
            -12134068521,
            -7854696140,
            -6259396608,
            -5332822593,
            -4726022645,
            -4312995292,
            -4031091943,
            -3844268488,
            -3730509159,
            -3676195157,
            -3673167960,
            -3717096559,
            -3806573559,
            -3942666055,
            -4128786149,
            -4370822831,
            -4677528017,
            -5061191356,
            -5538680817,
            -6132975064,
            -6875370861,
            -7808603743,
            -8991125434,
            -10502582671,
            -12449690898,
            -14968995316,
            -18215626225,
            -22310089725,
            -27187934989,
            -32303175336,
            -36341816788,
            26366007074597
          ],
          [
            -11411842701,
            -7385074547,
            -5881850547,
            -5006831536,
            -4431819865,
            -4038244301,
            -3767071904,
            -3584246073,
            -3468852101,
            -3407809266,
            -3393091804,
            -3420169300,
            -3487123112,
            -3594177333,
            -3743511588,
            -3939292730,
            -4187906584,
            -4498404787,
            -4883214016,
            -5359191532,
            -5949156346,
            -6684080143,
            -7606175579,
            -8773124968,
            -10263497730,
            -12182569251,
            -14665097787,
            -17864345675,
            -21899813354,
            -26709298993,
            -31756633997,
            -35748556806,
            26775925887988
          ],
          [
            -10751885079,
            -6956170264,
            -5537397480,
            -4709886861,
            -4164411998,
            -3789205545,
            -3528559736,
            -3350263255,
            -3234446438,
            -3168571819,
            -3144803354,
            -3158519551,
            -3207456866,
            -3291234410,
            -3411131177,
            -3570050956,
            -3772649046,
            -4025623020,
            -4338194681,
            -4722837346,
            -5196335905,
            -5781310260,
            -6508385926,
            -7419248101,
            -8570821211,
            -10040625410,
            -11932540579,
            -14379595211,
            -17533237302,
            -21511964386,
            -26255666315,
            -31237495282,
            -35183982391,
            27179622698735
          ],
          [
            -10147274897,
            -6563427941,
            -5222287890,
            -4438635249,
            -3920628746,
            -3562745233,
            -3312339644,
            -3138913643,
            -3023584798,
            -2954352647,
            -2923606697,
            -2926710401,
            -2961175167,
            -3026187695,
            -3122366521,
            -3251682812,
            -3417515503,
            -3624834815,
            -3880527957,
            -4193900799,
            -4577413293,
            -5047737734,
            -5627270588,
            -6346280665,
            -7245928223,
            -8382395675,
            -9832184056,
            -11697822543,
            -14110666127,
            -17220401558,
            -21144529919,
            -25824891365,
            -30743501707,
            -34645813387,
            27577374139675
          ],
          [
            -9592022024,
            -6202909323,
            -4933287399,
            -4190193641,
            -3697756231,
            -3356194887,
            -3115689938,
            -2947333597,
            -2833173131,
            -2761731426,
            -2725644600,
            -2720314039,
            -2743112724,
            -2792920874,
            -2869871819,
            -2975244116,
            -3111467920,
            -3282234513,
            -3492714038,
            -3749901630,
            -4063129427,
            -4444804058,
            -4911459257,
            -5485253820,
            -6196096320,
            -7084629163,
            -8206311207,
            -9636655393,
            -11476884434,
            -13856734596,
            -16924183435,
            -20795744807,
            -25415081587,
            -30272651769,
            -34132019448,
            27969436829948
          ],
          [
            -9080921470,
            -5871196005,
            -4667594341,
            -3962072326,
            -3493460298,
            -3167270673,
            -2936294443,
            -2773101488,
            -2660612773,
            -2587856283,
            -2547725489,
            -2535696201,
            -2549065661,
            -2586500020,
            -2647776259,
            -2733656186,
            -2845859688,
            -2987123031,
            -3161341547,
            -3373807927,
            -3631569920,
            -3943946874,
            -4323265540,
            -4785904718,
            -5353778098,
            -6056435110,
            -6934010300,
            -8041258843,
            -9452736692,
            -11268403269,
            -13616429081,
            -16643133161,
            -20464053436,
            -25024559946,
            -29823163369,
            -33640785484,
            28356049353935
          ],
          [
            -8609433623,
            -5565309515,
            -4422772266,
            -3752112300,
            -3305724426,
            -2994008591,
            -2772171908,
            -2614158069,
            -2503708072,
            -2430334063,
            -2387190432,
            -2369852048,
            -2375585747,
            -2402911748,
            -2451346089,
            -2521263761,
            -2613849639,
            -2731121213,
            -2876018834,
            -3052568704,
            -3266133342,
            -3523775329,
            -3834774752,
            -4211361008,
            -4669748115,
            -5231601801,
            -5926116506,
            -6792930677,
            -7886116313,
            -9279303064,
            -11071228864,
            -13388549433,
            -16375974369,
            -20148078504,
            -24651834034,
            -29393443472,
            -33170482818,
            28737433994627
          ],
          [
            -8173585181,
            -5282645330,
            -4196694396,
            -3558433943,
            -3132799179,
            -2834712060,
            -2621619335,
            -2468743102,
            -2360593474,
            -2287144450,
            -2241809969,
            -2220280041,
            -2219823782,
            -2238865879,
            -2276732516,
            -2333508611,
            -2409973926,
            -2507601109,
            -2628609076,
            -2776073072,
            -2954100044,
            -3168086034,
            -3425082488,
            -3734312334,
            -4107896362,
            -4561878413,
            -5117676497,
            -5804136203,
            -6660412659,
            -7739915319,
            -9115377467,
            -10884355802,
            -13172040165,
            -16121578113,
            -19846595335,
            -24295570463,
            -28982062791,
            -32719644986,
            29113798257766
          ],
          [
            -7769886796,
            -5020918107,
            -3987497655,
            -3379394743,
            -2973160787,
            -2687909258,
            -2483166208,
            -2335344540,
            -2229675525,
            -2156572238,
            -2109703436,
            -2084884192,
            -2079409304,
            -2091645298,
            -2120781754,
            -2166686071,
            -2229829983,
            -2311270503,
            -2412677304,
            -2536405305,
            -2685617052,
            -2864465498,
            -3078355001,
            -3334307990,
            -3641478240,
            -4011870967,
            -4461357516,
            -5011110505,
            -5689634064,
            -6535613292,
            -7601815506,
            -8960106631,
            -10706900755,
            -12965968657,
            -15878941502,
            -19558510592,
            -23954573494,
            -28587734526,
            -32286947296,
            29485336216916
          ]
        ],
        "max_residual_row": 0
      },
      "block_certificate": {
        "target": "659/500",
        "alpha": "1495913/2097152",
        "gamma": "2740356352207751594102517314439985797468745225678906313035366249213848113804055692447039584606839367412641680994941456107985594116282108858083613820581238738395355762690561138991118569480957926100845137311263497799827763102748514111820614962809791128718491643508414548395833128077605915385527308456236978159760525435870692175988431697189656422179247256368381508476188977123177491243063741938724751142495856821996999808121551865524496285231062816278162452433689300580114974194662649804846408071125884747813120276491890902660742283236309051190431240134329592543653466996374451511621761865797013610197097386700032757040229008309749746240917693153322274177233699995987799265356393606252622745248566420785171449800677455252983505871932888731019197293455244454934446651555103877655120981729867094218892848054161805564248583936623521200772499507243141533164223443739428420555484049318731343166324673593627580128671541776872022825635173504056852508272755238057555555805317201919373244642739422006525519072829581375798366302979527272178919278468251084777731820697765078666235302676755043706694011341897080097183056537857132082508456307571310010188721918477002960891849243222776299463894453888118140323469412624666444332862153875280152755279879109237277346618014262285309438835832385180541571889918674620293606570830685562014873233337111223375166950664205608053830338612998399587471567663203888935053776911401153782681549525469241036556497192109242207134062266097511110234965049877304107897966689991598699715748875400913168828499415258871899473272183141689673460187629969739968390855427229835053991705157324721618751718749433685127786470792047698471668314255959244216684037661525887059480557489720068307167855594871804878882088193132074982526006464003456977944165956190883502734536723461181391720375215747064693036208421464163341147669877655666901696627723691183502713344860970526230346204198862798281467083431624189548081483044893905846893251171795933821187194160552008332347429905200787638146235133381710593216377415534419252716710057819437743973452197309395280764219054316824979733840038974499736381493790100054559151748692478852368896924976187597817363856572297343964769630885637367764947739985173755257197828701337133301329647071848817/225289464700067609422470059623821349910163396239454748387306480752843645309480535024804773898780727529355879243870130217383627507292790244221457574415132830730281493753211854474342035889469726308561301533365486278150328101070382250431453603020098288657112077463265847166625447604241289032311582982765601252262880951125662969760126003650197981552538354229625877379588636497187787702082091368191640164439886665261518211232669788562336465088124181069456584009495669961695257968229792583632875431640913885983109571909397788630866629276282625768355021496454870060106850340770482158449160189671111215602221844271778718650173099486238670224478688639974751403656112740895951353067748247588853241173085040150964292590705442916372807405621999740781136920874947648088285973480240992076464336002712848668366479031528397499209379688345207756643771022253649014420696309148693045366017295313587090308551802933009640870531047099744833226167778438148113439179038875222039393885524273485344079543933492806351566837852744532464135023686559112276536199084945570288832892845992768121496612683282851073703952710232853502573154191397443434618561270460970645973822460873517436990792646247658504006234066605560421241952056604058492429911734456283841329879363939824131349794373918879712328558782140277854007431654462736502254578571182843864111237751266506487165193120716534475142267475392073843075655343989731791839144449346737405255761341165396647122301333047719159494316959963283004588778368252641556583175507720619981238288768805000354711678845641455076694156702010781718477326028866795352040281639560256557105205054248471978145734277432805241027307493756270104233244637627268899137263149743504596721127150081604747252669032582504513976932581174418547998462234235933266129630542116429863104452397893779140799773427602862476788511822030061946785688961309742614836157118323450038778003395274287063725284833251367956432975197427913084387874747221088507762168650647019015028463881616092877794894087909841538274702246230719628175959044370613359446931646907920334036363316288476924457995113716384392017272441992280872173214953002519989635472207710648711784293240656018199768077947530682370009357258486469461074802416537389909042024211239297269187993757323860000",
        "beta_squared": "564354574995080000490616853263762823225367420507996205272636508770000334634467135793620046528347039780223874370356634993122291348342952853/1210077813943381781908706066174313494472528558733099500426280749207585965082616293248891627215854173422133001587670325358299132811673600000000",
        "determinant_margin": "2095075235997159989844115694210476465554586347976778243724534745342447358356225640015830000696810442475484040608154892148450447184543250733234596063263831165284429697390258027263859227452299838302940729762201011580457881436575294177840024874253899018024322362316547087235262435056959233832213071759926395452702447048278737337466294919668393157601897775523407351325953127766962708632185671677183865745853332083271991666301004796912591921441446026388845808983579594874334824304779374885685012862870077584533882086378864539031965307761891978699255742112235692369063481508754206696677558715409670393274565925466803957647132492981951262151012214622016825760822474377265966681623088832016251120647096322164849598216115707889255407629483392032643367442646966212271963934926289397215448784176137918959349236188745918913171746209727220660829475685993496309205892203889770307033147885599839513476482050199771086574879775415618468139783646405127376801822090846460999849773989572847155806646031564522333065670989568742409624772865949176482322713211461404999155120857566869766514623670201129103817562047522089724869081180481915856723105477815568967229220206153751530553129759131227283336503259418653453226916613852227793929140209399489050084708546627109703021738735257534656770631886502291733570316495860730116030728479356137115542098828402292258969278343592388602374633046773424264580315787857750748822489247230446502677705997695696703282520169913794972361910450036583366094697817555088780819350580915724629865294482489949591456048761934341286674003507991123434956106632504687966767772442673527315152953192484669575559436033084141790183144001088136863432454521578639266673273589585889933158888993030103979577475639085574868747466147697573832246915881163491093931209396821742765381222559330426277091048905858536119075425566246931349606489916852723800799682606995066794493430068591122685856789210757488538998203143057547407560562489675239330714652003542041385691594830471976340148460420283878606310128253958362190361743277693031472886364316633966142360674053206958228827337986259540610375993358026100302513372040643031661509213155650896912724604941737921332966590555498646805001358346901884775713838337864455880726419451738855797202591518953306860083467574254936176966064691295541912125885856526150106845420461512356170471925199534961504636137677287660935416282893339/2654803999600001516334743753715172953581415915246464835315915113718963786319631495785003276674654733392045356630129980152975053953183325234115470072463740259541651339216457094341877311435561586941129781493246293906697435545019261827856361687913280181778655243208433685199257187948866238604034567001970473804073411278468128622820547335849777714566033518072604852422378435063502770525218668497014303262317514866645301319259178601788455019922942355743176543277799166844037975033836022504971963939774504458270614490898271184890295826159354303507771720169750722010494576606346771978938545217284325264643616984329752249634335773219314572204440471069198811294214031694472181931287051901662254511484312923648390910860575708147931166831553954502732846843832041996525488861929500714152088237720341862599825127815815752665453672254711792525112791361243650284357252762163246352633924752475543978043733561161249993609751969151420539548276085683860667491890071217182213677628027700959648274517579911823732368862673932825263092721263768318694503704723590572848263794925725412837856186276837513063549389735456813512950527880093641452423541922085762206264848438406483572052639414309988991040118610774257787725987034209445893738938342292706708210014350610697818649438936070944241449488185117920161737229144094803657308371017392573276429030458362704621008869532975206853011985918884631066438724023343288815401650247625187748519831370218075714058106425830552706699276061084106697420659206111005661166609080117826137685575540062043408888472751539834004342198606514436966471859917646163634518276950951739252534590128289431443245358223420817828902652455396346771598158461483941734169305326298977970264317480348520028554828905504280155342826693170029836061743284548929716606884745196670981814192299045722021400637439361207489143143423593023444214956698960447125326680187649946874667813113169984167084554855857762685507085184909124898437025685696294091988243625211028045812240807196750379806642042409485449831596387975263495432139720101899304613425491581369049337073921765799230115941701264608699073591543906337172968354234572784225855512117590139749471844528476307604825886761628306104556636319941536730361651517271039808431708404811183855569562595340504046639214793703510400826397980548943123787542240159021175377855029956210793448013469766812442118802577179201844019200000000",
        "trace": "28208145502332156283370129751649624030382084328990240971218038441412627587865786225099222847633826023005981350444936443936482176745433478679804029089877071977117333025658055895222084387449691856379570000853004770319212073006871921862271488162447238996250664212059466159066515888484644350578147709602030294344076077057688645323489759267696919301452815599463913091183689723137689275527238352422959949440164400203918676345267857968490711591222097427269583662068827468983701517497809572348040842874735649472280449074612827096526136040944165104706949478156817423378192254261957196975027692535098095953619877979009470172716963146387825047488312878415363846535634695748964759616741519724289286017311981589298111497056572273141128910287929689665591728804946003370832552466423647897018761655813741594294507706970642810880781931399230754506952937889600287969294003009728209159425123852464682964687088856986100888476677130602663193911595882009886015570509365499220276614357619938422917813245332823418412227611391685342800344252598625955309698112493258751441730290478947089007912974403478879130402222030516754197172011940309016549303970452402628754808383510076077776824209248211642677809195608096074936416888490995417543493450934286432067171936774419218703407399413557111653223819779985836538044721311476434018291133638111066758395243011762819864998202699628508300454181874367298758778445720173142053062745130320296641770270743129133767662631305440272480147969766853645933315730573667223646644738212484802574679471232996418323980807411943499594551732603906737790357013347019097317709891654649112675661442896195377898395300078104790224133188138212963183917313308286453970361982723765840994966343043301824447512382444580742773770940678361782448293791519932337182132900789651585234499657260008493853514470895674105615721216917431473176587070379021041560632858027434986075099834830315221925644971694313188280614030143631884121639716896763944571150211509160797924695756194701070141573532791952886786735959243806393297766112046437199491527299859513183662288264360075354678398820996385465021569569730676833238128621059946892417592734936809686980827410307891836138406211500199797785940882078241108465988059142911034624751127419820681393993446960254610072023/14764570358583630851110997827506755987712468335948906390310517522618361139002116343385605662230493759363866902126272853926453412317940301445297443596870145194739727974610492094830479664052287983357873457290640508724859902431748571164275743327525161445432497108632590559911965334191557118021571902358526443668300166012971448386199617775219374919027153582792761499948720881479698854843651939905807329816732412494578857491344247263221282576015306330567906689646308226609660426205907686760964124288018932431789068904654293475712475416250458162354914688791666364259162543932734318736124162190285944625707210786195290105457744247930137491831435338709385307990007004587357067874647949153983086013519301191333595879224471906967408306134843375011832589246460569065113909558001073656723166724273789250330065569810245058508185907255391535539406177714415141809074753316368747421107309465671243550461250957017719824091122702728877390310131527722474762350037491726551573717681718787135509596991225384557056284285517465679569552912322337982155076343230992894448952465554982051610402008811624927966262244817820287144634233087422852931162031420930172254540428795806838750628586864486547718552555789062007766512569981603577359886695429327017825394973995160314272140124089147700827164428346345249440231040906869899411756061241038855478394077267001769142858096359278803362923641267294951379806148623711062709970170632387782590841575254615434665807140162615322836619556288153714988730179141805117052234990073978551090432492752404503246384584827958399906228253622978590702130038627814300191311897530220973726446718435227859559758841605836324275965623910810917551029920571540694573859677781590317250715788907748048715950917719327015827992253639846693961627220982886122529071467208142347508413392348366709771453951351381195278811910768562139744546911768395292005902392906445621741355230512695677008300266831961650392791462538635711898443759433881256444701484688803038168905408945592262839166178945259375052370886408976441552139651931872517124714112411757467011407106296281623721279167772516967515243966758406119238743815159973150040750306604525073975495441819632808740000756369370799800933237292169262600998251170194385078978098707778585833504358879976488960000",
        "spectral_gap_at_least": "2095075235997159989844115694210476465554586347976778243724534745342447358356225640015830000696810442475484040608154892148450447184543250733234596063263831165284429697390258027263859227452299838302940729762201011580457881436575294177840024874253899018024322362316547087235262435056959233832213071759926395452702447048278737337466294919668393157601897775523407351325953127766962708632185671677183865745853332083271991666301004796912591921441446026388845808983579594874334824304779374885685012862870077584533882086378864539031965307761891978699255742112235692369063481508754206696677558715409670393274565925466803957647132492981951262151012214622016825760822474377265966681623088832016251120647096322164849598216115707889255407629483392032643367442646966212271963934926289397215448784176137918959349236188745918913171746209727220660829475685993496309205892203889770307033147885599839513476482050199771086574879775415618468139783646405127376801822090846460999849773989572847155806646031564522333065670989568742409624772865949176482322713211461404999155120857566869766514623670201129103817562047522089724869081180481915856723105477815568967229220206153751530553129759131227283336503259418653453226916613852227793929140209399489050084708546627109703021738735257534656770631886502291733570316495860730116030728479356137115542098828402292258969278343592388602374633046773424264580315787857750748822489247230446502677705997695696703282520169913794972361910450036583366094697817555088780819350580915724629865294482489949591456048761934341286674003507991123434956106632504687966767772442673527315152953192484669575559436033084141790183144001088136863432454521578639266673273589585889933158888993030103979577475639085574868747466147697573832246915881163491093931209396821742765381222559330426277091048905858536119075425566246931349606489916852723800799682606995066794493430068591122685856789210757488538998203143057547407560562489675239330714652003542041385691594830471976340148460420283878606310128253958362190361743277693031472886364316633966142360674053206958228827337986259540610375993358026100302513372040643031661509213155650896912724604941737921332966590555498646805001358346901884775713838337864455880726419451738855797202591518953306860083467574254936176966064691295541912125885856526150106845420461512356170471925199534961504636137677287660935416282893339/5072081048220501115830537627014669519213609752830944070162250770786656841700147968739166336405823318755505565556935033667103507321358950799226305972231295637161273249475174115464388385851526355052905616633183523340439466095564983698722679187043892237595721952965871970553242993387254799640103349969844242382335019498780321568782069880110542917230436448590056866662869026347842294198495099729153378573174160703115682334454599572492122926054729762254522973287371011756353104203292526880378273898457857975548173528480121629449711350807059159731165447334894651821859844122787487556829193546041151072261440954721385111928745949881800990610132595117348200335696073123849316455596184931513294736357990470729862149395087435697918450954303836748767319980902018147204666022192305023365411181160563431896423654981304711207982852293164214994872820269358458135333839392373461616344710367416988373228215329082101852888568496754875498505313784793562382101958623354105973685750231513158624031775226483439812396096510103902011901694702821650018883755967181789821585104283779175436553574618755947005044389133605775059646276818278735336055583597061855005887909265850165411541668511062264153783144649664757037733748861804940795071764842361789807910980965104143886781881929468885484387606377143294117810099359809809312035104332210076239991427972834715014204075321790196029543666111366745974752471075544824423893790846112750659958706905295195960830742333234034632645163130184681425031871949177942667564236162175715594340611295884935184676374716201569688678169036658899637176920912004114055387783169680133627547888519686950712503360131177734989784780320993898408882640171908664600596730845684236433131831480078155827859145988342748922578787624169968345462965809851781325343678134117749524528503841277495748015486364297005691139584288449527827719533934244921335150799520115464714245149808551987282120427281443804304312149404721765967410016438672222455941035705045017044221590283514604570758533024634422474031226924736731035073667483763586632061541911050334265369875932137248036517327638880393322952099939632027182009454589090315638825084444265718229956835787842664152510922114599513769330164656500226150810810385650348146357143998288348715438905564982170349244090623385533575065888644916015346851163237693046498489849253120192492672357976930377165509136222822790068132327460000"
      },
      "certified": true
    }
  ],
  "large_region": {
    "v_lower": "5",
    "v_upper": "infinity",
    "S_upper_at_v_b": "10242669757202938149223033153571169370908537541411641109680756329927710043595013536567095116520956590400916398501905205596257487492056123692069874085847026688039491252854808539074805989/34812655998857384033971683000725725028998556230785343097420243967943395992701085824271926962703046952476841194579022962699198813288071600288263738603295113412527252130022528031957612000",
    "spectral_upper": "10242669757202938149223033153571169370908537541411641109680756329927710043595013536567095116520956590400916398501905205596257487492056123692069874085847026688039491252854808539074805989/11604218666285794677990561000241908342999518743595114365806747989314465330900361941423975654234348984158947064859674320899732937762690533429421246201098371137509084043340842677319204000",
    "spectral_gap_below_Q_at_least": "5051690444961739236368526244747665825164828162646719624452537519988755262531663502229704795759915370720575832983145549349590524479169999367907328407200626471197481516268422109631904883/11604218666285794677990561000241908342999518743595114365806747989314465330900361941423975654234348984158947064859674320899732937762690533429421246201098371137509084043340842677319204000"
  },
  "summary": {
    "cell_count": 17,
    "small_min_normalized_gap_kappa": "1154861851962365253154886126523622707545564960036562014245680329636720709706208586067924133022574320483651430951194993928965387451662535730200749186552997467331987673363372672847902440812970451670948696495399736530755053907726580473054261882504841392569947437200687597053993921502518698425292209425997847145137361933165494405311927213468433619866420516222472388091994772455544548943487719886052650037379257325520548830253528779927320689822955555959439/1434860635454670382125963630220163110103461506281341251392965897617239329170623469308478328790168822906270591638671298918552878825259854304414742885278730231122195322913364729908569631492281295732030284731478560193249674473758255494880903503833076827589775694396372385519419573652361706902428345560338162121814247059423181924620167316839988313632044357778708622782473441244700252295414153666160410394725297563411983456958857352081683181799437563682000",
    "small_determinant_margin": "1154861851962365253154886126523622707545564960036562014245680329636720709706208586067924133022574320483651430951194993928965387451662535730200749186552997467331987673363372672847902440812970451670948696495399736530755053907726580473054261882504841392569947437200687597053993921502518698425292209425997847145137361933165494405311927213468433619866420516222472388091994772455544548943487719886052650037379257325520548830253528779927320689822955555959439/1390847561695247566885692443868608224767659731729976038820677234681664761828172462237116863097137619672860179381720641650774213867464275552761880383618295945759066787758274277253475859603407732344568787991042862846802346085682206005109169472745875883498162492006529336436842714847321516604459873613188623501061971064673728373056004859281921565552476128613193475711001167753177761309920859982877545675943295045111423517614996730921964930072576000000000",
    "middle_min_gap_below_Q": "124308692599881909767313184057504293893499498078985010529346232537606549871518802766720352249415283396448779242240539061026506146567722613234366566883422794478907377252946311137285748365326233928854520067433609679087856475879313927483539614326459036715354307330698423526397487914068602476357033330508140052118239345959685897241163225518624493017447448054271293569065740477371367313492078259414352599497426136072728563170678529658727413323999072750530102139864509372572469340319486512676103609/15044631184064361111393586040408350615052425088008278048143260663244768518350998550979432447049990027352820417862340396635836335212443241098733540146924537333723004410645029174149894848116904670484925240328577573204849706232076386469809042761298184984398736958044424998442834096719997871859390389724599165469525156336165715169106300061959999965626372348202503578546643159985766458838843636575499297264087277324381287567097263910298287134921929258363126465398815593017183515000571828161053100000",
    "large_min_gap_below_Q": "5051690444961739236368526244747665825164828162646719624452537519988755262531663502229704795759915370720575832983145549349590524479169999367907328407200626471197481516268422109631904883/11604218666285794677990561000241908342999518743595114365806747989314465330900361941423975654234348984158947064859674320899732937762690533429421246201098371137509084043340842677319204000",
    "theorem": "For every v>0, sup spec G(v)<g.",
    "dispersive_consequence": "Strict linearized bound under the plan's assumptions."
  },
  "runtime_seconds": 0.25050030008424073,
  "completed_utc": "2026-11-09T20:30:44.359441+00:00"
}


==> anc/certificates/verify_rational.py <==
"""Independent exact-rational certificate for the frozen KAY proof plan (paper, Appendix A).

Run from this folder: python verify_rational.py (needs numpy and python-flint).
Only proposals (the trial vector and Gram factors) use numpy floating point.
All accepted inequalities are exact python-flint fmpq comparisons.  No primary
implementation or precomputed numerical data is read.  See RATIONAL-DERIVATION.md for
the independent derivations of the analytic lemmas and the precise scope.
"""

from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path
import platform
import sys
import time
from datetime import datetime, timezone

import flint
from flint import fmpq as Rat, fmpq_mat
import numpy as np


HERE = Path(__file__).resolve().parent
N = 40
VA = Rat(1, 8)
VB = Rat(5)
GRID_RATIO = Rat(5, 4)
S_TERMS = 96
TARGET = Rat(659, 500)
G2 = Rat(1, 4)
DEFLATION = Rat(2)
DEFLATED_ALPHA = Rat(1, 8)
TRIAL_BITS = 34
FACTOR_BITS = 42
SQRT_BITS = 60
RHO = Rat(53, 16)
WEIGHTS = [2 * n + 1 for n in range(N)]
ZERO = Rat(0)
ONE = Rat(1)


class CertificateFailure(RuntimeError):
    pass


def require(condition: bool, message: str) -> None:
    # Deliberately not assert: python -O must not disable a proof check.
    if not condition:
        raise CertificateFailure(message)


def exact_json(value):
    if isinstance(value, Rat):
        return str(value)
    if isinstance(value, dict):
        return {str(key): exact_json(item) for key, item in value.items()}
    if isinstance(value, (list, tuple)):
        return [exact_json(item) for item in value]
    return value


def approximate(value: Rat) -> str:
    """Display only; never read back into a certificate inequality."""
    return format(float(value), ".12g")


def sqrt_upper(value: Rat) -> Rat:
    """Exact upper enclosure of sqrt(value) on a fixed dyadic grid."""
    require(value >= ZERO, "square-root input is negative")
    numerator = int(value.numerator)
    denominator = int(value.denominator)
    scale = 1 << SQRT_BITS
    scaled_numerator = numerator * scale * scale
    root = math.isqrt(scaled_numerator // denominator)
    if root * root * denominator < scaled_numerator:
        root += 1
    result = Rat(root, scale)
    require(result >= ZERO and result * result >= value,
            "integer square-root enclosure failed")
    return result


def s_upper(t: Rat) -> Rat:
    """S(sqrt(t)) <= finite rational sum + integral tail 1/K."""
    require(t >= ZERO, "negative squared parameter")
    return sum((ONE / (t + j * j) for j in range(1, S_TERMS + 1)),
               Rat(1, S_TERMS))


def t4(k: int) -> Rat:
    require(k >= 1, "invalid fourth-power tail index")
    return Rat(1, k**4) + Rat(1, 3 * k**3)


def off_block_squared() -> Rat:
    """Independent L6 evaluation; valid uniformly for every endpoint."""
    return sum((Rat(2, WEIGHTS[n] * (2 * N + 1)) *
                (t4(N - n) + t4(N + n + 1)) for n in range(N)), ZERO)


def rational_head(t_low: Rat, t_high: Rat) -> fmpq_mat:
    """W^(1/2) [P(sqrt(t_low))-D(sqrt(t_high))]_N W^(1/2)."""
    require(ZERO <= t_low <= t_high, "invalid envelope endpoints")
    cp = [ZERO] + [ONE / (t_low + j * j) for j in range(1, 2 * N)]
    negative = [ZERO]
    for n in range(1, N):
        negative.append(negative[-1] + Rat(2) / (t_high + n * n))
    entries = []
    for n in range(N):
        for m in range(N):
            entry = cp[n + m + 1]
            if n != m:
                entry += cp[abs(n - m)]
            else:
                entry -= negative[n]
            entries.append(entry)
    return fmpq_mat(N, N, entries)


def floating_head(head: fmpq_mat) -> np.ndarray:
    """Proposal generation only; the returned matrix is not evidence."""
    array = np.array([[float(head[n, m]) for m in range(N)]
                      for n in range(N)], dtype=np.float64)
    roots = np.sqrt(np.array(WEIGHTS, dtype=np.float64))
    return array / (roots[:, None] * roots[None, :])


def gram_certificate(head: fmpq_mat, s: Rat, tau: Rat) -> dict:
    """Certify head < s W using an exact dyadic Gram residual.

    The exact weighted row-sum residual bound is a Schur bound on the
    congruence by W^(-1/2); epsilon < tau proves a strict spectral gap.
    Every lower-triangular dyadic integer is included in the receipt.
    """
    require(tau > ZERO, "nonpositive Gram slack")
    proposed = np.array([[float(head[n, m]) for m in range(N)]
                         for n in range(N)], dtype=np.float64)
    numerical_matrix = np.diag([float(s - tau) * w for w in WEIGHTS]) - proposed
    factor = np.linalg.cholesky(numerical_matrix)
    require(bool(np.isfinite(factor).all()), "nonfinite proposed Gram factor")
    scale = 1 << FACTOR_BITS
    integers = [[int(round(float(factor[n, m]) * scale)) if m <= n else 0
                 for m in range(N)] for n in range(N)]
    exact_factor = fmpq_mat(N, N, [Rat(integers[n][m], scale)
                                  for n in range(N) for m in range(N)])
    gram = exact_factor * exact_factor.transpose()
    row_bounds = []
    for n in range(N):
        row = ZERO
        for m in range(N):
            residual = -head[n, m] - gram[n, m]
            if n == m:
                residual += (s - tau) * WEIGHTS[n]
            row += abs(residual)
        row_bounds.append(row / WEIGHTS[n])
    epsilon = max(row_bounds)
    margin = tau - epsilon
    require(margin > ZERO, "exact rational Gram residual is not below tau")
    return {
        "method": "rational congruence / exact dyadic Gram / weighted Schur",
        "s": s,
        "tau": tau,
        "epsilon": epsilon,
        "strict_finite_spectral_margin_below_s": margin,
        "factor_denominator": scale,
        "factor_lower_triangle_integers": [integers[n][:n + 1] for n in range(N)],
        "max_residual_row": row_bounds.index(epsilon),
    }


def block_certificate(alpha: Rat, gamma: Rat, beta_squared: Rat,
                      target: Rat, label: str) -> dict:
    require(target > alpha, label + ": target is not above alpha")
    require(target > gamma, label + ": target is not above gamma")
    require(beta_squared >= ZERO, label + ": negative squared norm bound")
    determinant = (target - alpha) * (target - gamma) - beta_squared
    trace = Rat(2) * target - alpha - gamma
    require(determinant > ZERO and trace > ZERO,
            label + ": exact two-by-two Schur condition failed")
    return {
        "target": target,
        "alpha": alpha,
        "gamma": gamma,
        "beta_squared": beta_squared,
        "determinant_margin": determinant,
        "trace": trace,
        "spectral_gap_at_least": determinant / trace,
    }


def trial_certificate(head0: fmpq_mat, beta_squared: Rat) -> tuple[dict, list, Rat]:
    eigenvalues, eigenvectors = np.linalg.eigh(floating_head(head0))
    proposed = eigenvectors[:, -1]
    if float(proposed.sum()) < 0:
        proposed = -proposed
    roots = np.sqrt(np.array(WEIGHTS, dtype=np.float64))
    z = [int(round(float(proposed[n] * roots[n]) * (1 << TRIAL_BITS)))
         for n in range(N)]
    require(all(item > 0 for item in z), "trial vector is not strictly positive")
    y = [Rat(z[n], WEIGHTS[n]) for n in range(N)]
    norm_squared = sum((Rat(z[n]) * y[n] for n in range(N)), ZERO)
    require(norm_squared > ZERO, "zero trial vector")
    product = head0 * fmpq_mat(N, 1, y)
    rayleigh = sum((y[n] * product[n, 0] for n in range(N)), ZERO) / norm_squared
    require(rayleigh > TARGET, "trial Rayleigh quotient does not exceed target")
    residual_head_squared = sum(
        ((product[n, 0] - rayleigh * z[n]) ** 2 / WEIGHTS[n]
         for n in range(N)), ZERO) / norm_squared
    require(residual_head_squared >= ZERO, "negative exact head residual")
    residual_squared = residual_head_squared + beta_squared
    require(residual_squared >= ZERO, "negative residual norm bound")
    return ({
        "definition": "u_n=z_n/sqrt(w_n*d), d=sum z_n^2/w_n; zero on tail",
        "z_integers": z,
        "proposal_dyadic_bits": TRIAL_BITS,
        "d": norm_squared,
        "rayleigh_q0": rayleigh,
        "target_lower_bound_for_g": TARGET,
        "rayleigh_margin_above_target": rayleigh - TARGET,
        "residual_head_squared": residual_head_squared,
        "residual_tail_squared_upper": beta_squared,
        "residual_squared_upper": residual_squared,
        "note": "Floating eigensolver output is not an inequality certificate.",
    }, z, norm_squared)


def certify_small(head0: fmpq_mat, trial: dict, z: list[int], d: Rat,
                  beta_squared: Rat) -> dict:
    # The rank-one congruence is rational even though normalized u is not.
    deflated = fmpq_mat(N, N, [head0[n, m] - DEFLATION * z[n] * z[m] / d
                              for n in range(N) for m in range(N)])
    gram = gram_certificate(deflated, DEFLATED_ALPHA, Rat(1, 64))
    gamma = Rat(3) * s_upper(ZERO) / (2 * N + 1)
    blocks = block_certificate(DEFLATED_ALPHA, gamma, beta_squared, G2,
                               "deflated G0")
    gap = TARGET - G2
    require(gap > ZERO, "nonpositive certified spectral separation")
    delta_squared_upper = Rat(2) * trial["residual_squared_upper"] / (gap * gap)
    delta = sqrt_upper(delta_squared_upper)
    y = [Rat(z[n], WEIGHTS[n]) for n in range(N)]
    coefficients = []
    at_zero = ZERO
    lower = ZERO
    for j in range(1, 2 * N):
        toeplitz = Rat(2) * sum((y[n] * y[n + j]
                                for n in range(max(0, N - j))), ZERO)
        hankel = sum((y[n] * y[j - 1 - n]
                      for n in range(max(0, j - N), min(N, j))), ZERO)
        diagonal = Rat(2) * sum((y[n] * y[n] for n in range(j, N)), ZERO)
        mu = (toeplitz + hankel - diagonal) / d
        rayleigh_term = mu / (j * j)
        at_zero += rayleigh_term
        e_low = ONE / (Rat(j * j) * (VA * VA + j * j))
        e_high = Rat(1, j**4)
        contribution = mu * (e_low if mu >= ZERO else e_high)
        lower += contribution
        coefficients.append({"j": j, "mu_j": mu,
                             "lower_R_contribution": contribution})
    require(at_zero == trial["rayleigh_q0"],
            "independent M_j assembly disagrees with matrix Rayleigh quotient")
    r = lower - Rat(2) * delta * RHO
    complement = gap - VA * VA * RHO
    determinant = r * complement - VA * VA * RHO * RHO
    require(r > ZERO, "small region: nonpositive R expectation lower bound")
    require(complement > ZERO, "small region: nonpositive complementary gap")
    require(determinant > ZERO, "small region: perturbation determinant failed")
    trace_times_t = VA * VA * r + complement
    require(trace_times_t > ZERO, "small region: nonpositive scaled trace")
    kappa = determinant / trace_times_t
    require(kappa > ZERO, "small region: nonpositive normalized spectral gap")
    return {
        "interval": {"v_lower": ZERO, "lower_open": True, "v_upper": VA},
        "deflation_t": DEFLATION,
        "deflated_head_certificate": gram,
        "deflated_block_certificate": blocks,
        "g2_upper": G2,
        "separation_Q_minus_g2": gap,
        "rho_upper": RHO,
        "rho_derivation": "m_j<3; sum j^-4 <= 1+1/16+1/24; rho=53/16",
        "delta_squared_upper": delta_squared_upper,
        "delta_upper": delta,
        "trial_R_expectation_lower": lower,
        "r_lower": r,
        "complementary_gap_lower": complement,
        "determinant_margin": determinant,
        "normalized_spectral_gap_kappa": kappa,
        "gap_statement": "g-sup spec G(v) >= kappa*v^2 > 0",
        "infimum_unscaled_gap_on_region": ZERO,
        "mu_coefficients": coefficients,
    }


def certify_middle(beta_squared: Rat, receipt: dict) -> list[dict]:
    cells = []
    receipt["middle_cells"] = cells
    low = VA
    index = 0
    while low < VB:
        high = min(low * GRID_RATIO, VB)
        require(low < high, "nonincreasing subdivision")
        head = rational_head(low * low, high * high)
        # These guesses cannot establish an inequality: the Gram and block
        # certificates below must accept them over exact rationals.
        estimate = float(np.linalg.eigvalsh(floating_head(head))[-1])
        s = Rat(int(round((estimate + float(TARGET)) * (1 << 23))), 1 << 24)
        tau_guess = (float(s) - estimate) / 4.0
        tau = Rat(int(math.floor(tau_guess * (1 << 30))), 1 << 30)
        current = {"index": index, "v_lower": low, "v_upper": high,
                   "t_lower": low * low, "t_upper": high * high}
        # Append before certification so a failure receipt identifies the cell.
        cells.append(current)
        gram = gram_certificate(head, s, tau)
        gamma = Rat(3) * s_upper(low * low) / (2 * N + 1)
        blocks = block_certificate(s, gamma, beta_squared, TARGET,
                                   "middle cell " + str(index))
        current.update({"finite_head_certificate": gram,
                        "block_certificate": blocks, "certified": True})
        low = high
        index += 1
    require(bool(cells) and cells[0]["v_lower"] == VA and
            cells[-1]["v_upper"] == VB, "middle region endpoint coverage failed")
    for previous, current in zip(cells, cells[1:]):
        require(previous["v_upper"] == current["v_lower"],
                "gap in exact rational subdivision")
    return cells


def main() -> int:
    start = time.perf_counter()
    source_hash = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
    receipt = {
        "schema": "kay-independent-rational-v1",
        "status": "RUNNING",
        "started_utc": datetime.now(timezone.utc).isoformat(),
        "verify_py_sha256": source_hash,
        "derivation_md_sha256": hashlib.sha256((HERE / "RATIONAL-DERIVATION.md").read_bytes()).hexdigest(),
        "independence": "No kayproof file, result, trial vector, factor, or receipt read.",
        "arithmetic": "Exact python-flint fmpq/fmpq_mat. Floats propose objects only.",
        "python_version": sys.version,
        "python_executable": sys.executable,
        "python_flint_version": flint.__version__,
        "flint_version": flint.__FLINT_VERSION__,
        "numpy_version": np.__version__,
        "platform": platform.platform(),
        "parameters": {"N": N, "v_a": VA, "v_b": VB,
                       "geometric_v_ratio": GRID_RATIO,
                       "S_finite_sum_terms": S_TERMS,
                       "Q_lower_bound_for_g": TARGET,
                       "factor_bits": FACTOR_BITS, "sqrt_enclosure_bits": SQRT_BITS},
        "lemma_audit": {"L" + str(j): "independently derived; see FINDINGS.md"
                        for j in range(1, 9)},
        "lemma_issues": [],
        "scope_exclusions": ["crossing uniqueness", "thermodynamic transition existence"],
    }
    failure = None
    try:
        require(N >= 2 and ZERO < VA < VB and GRID_RATIO > ONE,
                "invalid global parameters")
        # Exact scalar checks for the analytic m_j and R norm relaxation.
        require(Rat(4, 3)**2 > Rat(4, 3), "m_1<3 rational comparison failed")
        require(RHO == Rat(3) * (ONE + Rat(1, 16) + Rat(1, 24)),
                "rho integral evaluation failed")
        beta_squared = off_block_squared()
        receipt["off_block_squared_upper"] = beta_squared
        head0 = rational_head(ZERO, ZERO)
        trial, z, d = trial_certificate(head0, beta_squared)
        receipt["trial"] = trial
        small = certify_small(head0, trial, z, d, beta_squared)
        receipt["small_region"] = small
        cells = certify_middle(beta_squared, receipt)
        s_at_vb = s_upper(VB * VB)
        large_gap = TARGET - Rat(3) * s_at_vb
        require(large_gap > ZERO, "large region: 3S(v_b) does not lie below Q")
        receipt["large_region"] = {
            "v_lower": VB, "v_upper": "infinity", "S_upper_at_v_b": s_at_vb,
            "spectral_upper": Rat(3) * s_at_vb,
            "spectral_gap_below_Q_at_least": large_gap,
        }
        middle_gap = min(cell["block_certificate"]["spectral_gap_at_least"]
                         for cell in cells)
        receipt["summary"] = {
            "cell_count": len(cells),
            "small_min_normalized_gap_kappa": small["normalized_spectral_gap_kappa"],
            "small_determinant_margin": small["determinant_margin"],
            "middle_min_gap_below_Q": middle_gap,
            "large_min_gap_below_Q": large_gap,
            "theorem": "For every v>0, sup spec G(v)<g.",
            "dispersive_consequence": "Strict linearized bound under the plan's assumptions.",
        }
        receipt["status"] = "PASS"
    except Exception as error:
        failure = error
        receipt["status"] = "FAIL"
        receipt["failure"] = {"type": type(error).__name__, "message": str(error)}
    receipt["runtime_seconds"] = time.perf_counter() - start
    receipt["completed_utc"] = datetime.now(timezone.utc).isoformat()
    (HERE / "receipt-rational.json").write_text(json.dumps(exact_json(receipt), indent=2) + "\n",
                                        encoding="utf-8")
    if failure is not None:
        print("FAIL: " + str(failure))
        print("Receipt: " + str(HERE / "receipt-rational.json"))
        return 1
    summary = receipt["summary"]
    print("PASS")
    print("Exact-rational middle cells:", summary["cell_count"])
    print("Small normalized gap kappa >=", approximate(summary["small_min_normalized_gap_kappa"]),
          "(display approximation; exact rational in receipt)")
    print("Small determinant margin:", approximate(summary["small_determinant_margin"]))
    print("Middle minimum gap below Q:", approximate(summary["middle_min_gap_below_Q"]))
    print("Large minimum gap below Q:", approximate(summary["large_min_gap_below_Q"]))
    print("Runtime seconds:", format(receipt["runtime_seconds"], ".6f"))
    print("verify.py SHA256:", source_hash)
    print("Receipt:", str(HERE / "receipt-rational.json"))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/data/curve.json <==
{
 "kind": "float illustration, not part of the proof",
 "g_float_N3000": 1.3181402121324126,
 "rows": [
  {
   "v": 0.01,
   "N": 800,
   "ratio": 0.9999094898849646,
   "h": 0.000131802090711018
  },
  {
   "v": 0.011220184543019636,
   "N": 800,
   "ratio": 0.9998860574374987,
   "h": 0.00016592511284914765
  },
  {
   "v": 0.012589254117941675,
   "N": 800,
   "ratio": 0.9998565594421597,
   "h": 0.0002088811785606286
  },
  {
   "v": 0.01412537544622754,
   "N": 800,
   "ratio": 0.9998194263733337,
   "h": 0.0002629560576065995
  },
  {
   "v": 0.015848931924611134,
   "N": 800,
   "ratio": 0.999772682899302,
   "h": 0.0003310265862553679
  },
  {
   "v": 0.01778279410038923,
   "N": 800,
   "ratio": 0.9997138431500179,
   "h": 0.00041671325509452843
  },
  {
   "v": 0.0199526231496888,
   "N": 800,
   "ratio": 0.9996397790664017,
   "h": 0.000524572040322182
  },
  {
   "v": 0.0223872113856834,
   "N": 800,
   "ratio": 0.9995465549776062,
   "h": 0.0006603354847780776
  },
  {
   "v": 0.025118864315095794,
   "N": 800,
   "ratio": 0.9994292198459451,
   "h": 0.0008312155356118031
  },
  {
   "v": 0.028183829312644536,
   "N": 800,
   "ratio": 0.9992815465098371,
   "h": 0.001046283741162452
  },
  {
   "v": 0.03162277660168379,
   "N": 800,
   "ratio": 0.9990957046618325,
   "h": 0.00131694822408353
  },
  {
   "v": 0.03548133892335755,
   "N": 800,
   "ratio": 0.9988618511319916,
   "h": 0.0016575515193654365
  },
  {
   "v": 0.039810717055349734,
   "N": 800,
   "ratio": 0.9985676172144837,
   "h": 0.002086119041641455
  },
  {
   "v": 0.0446683592150963,
   "N": 800,
   "ratio": 0.9981974681930558,
   "h": 0.002625294768486763
  },
  {
   "v": 0.05011872336272725,
   "N": 800,
   "ratio": 0.9977319048327767,
   "h": 0.0033035088085930993
  },
  {
   "v": 0.05623413251903491,
   "N": 800,
   "ratio": 0.9971464704169238,
   "h": 0.004156430906109823
  },
  {
   "v": 0.06309573444801933,
   "N": 800,
   "ratio": 0.9964105200440332,
   "h": 0.00522877450901506
  },
  {
   "v": 0.0707945784384138,
   "N": 800,
   "ratio": 0.9954857016973412,
   "h": 0.00657652742782637
  },
  {
   "v": 0.07943282347242814,
   "N": 800,
   "ratio": 0.9943240917492944,
   "h": 0.008269696503595405
  },
  {
   "v": 0.08912509381337459,
   "N": 800,
   "ratio": 0.9928659223367213,
   "h": 0.010395663517688588
  },
  {
   "v": 0.1,
   "N": 800,
   "ratio": 0.9910368366102479,
   "h": 0.013063255060404675
  },
  {
   "v": 0.11220184543019636,
   "N": 800,
   "ratio": 0.9887446137656319,
   "h": 0.016407625688720475
  },
  {
   "v": 0.12589254117941676,
   "N": 800,
   "ratio": 0.9858753245408487,
   "h": 0.020596034277039474
  },
  {
   "v": 0.14125375446227548,
   "N": 800,
   "ratio": 0.9822889178187031,
   "h": 0.025834547163900615
  },
  {
   "v": 0.15848931924611143,
   "N": 800,
   "ratio": 0.9778143120173254,
   "h": 0.032375612900331495
  },
  {
   "v": 0.1778279410038923,
   "N": 800,
   "ratio": 0.9722441871714461,
   "h": 0.040526300876895086
  },
  {
   "v": 0.19952623149688797,
   "N": 800,
   "ratio": 0.9653298649759732,
   "h": 0.05065675330840807
  },
  {
   "v": 0.223872113856834,
   "N": 800,
   "ratio": 0.9567769459836132,
   "h": 0.06320803821536182
  },
  {
   "v": 0.25118864315095807,
   "N": 800,
   "ratio": 0.9462427617721861,
   "h": 0.07869808771115364
  },
  {
   "v": 0.2818382931264455,
   "N": 800,
   "ratio": 0.9333371922120547,
   "h": 0.09772376290189753
  },
  {
   "v": 0.31622776601683794,
   "N": 800,
   "ratio": 0.917628947481157,
   "h": 0.12095636154916548
  },
  {
   "v": 0.35481338923357547,
   "N": 800,
   "ratio": 0.8986598956703841,
   "h": 0.149127236541582
  },
  {
   "v": 0.3981071705534973,
   "N": 800,
   "ratio": 0.8759701853564635,
   "h": 0.18299993431389314
  },
  {
   "v": 0.44668359215096326,
   "N": 800,
   "ratio": 0.8491363850760241,
   "h": 0.22332588295452444
  },
  {
   "v": 0.5011872336272725,
   "N": 800,
   "ratio": 0.8178231641693944,
   "h": 0.2707827637483324
  },
  {
   "v": 0.5623413251903491,
   "N": 800,
   "ratio": 0.7818457913164718,
   "h": 0.32589876284483305
  },
  {
   "v": 0.6309573444801934,
   "N": 800,
   "ratio": 0.741236002271777,
   "h": 0.38897179785613073
  },
  {
   "v": 0.707945784384138,
   "N": 800,
   "ratio": 0.6962985708460778,
   "h": 0.45999923869501863
  },
  {
   "v": 0.7943282347242817,
   "N": 800,
   "ratio": 0.6476423377309859,
   "h": 0.538637816417777
  },
  {
   "v": 0.8912509381337459,
   "N": 800,
   "ratio": 0.5961703098625737,
   "h": 0.6242117692972449
  },
  {
   "v": 1.0,
   "N": 800,
   "ratio": 0.5430207241561967,
   "h": 0.7157774525315455
  },
  {
   "v": 1.1220184543019642,
   "N": 800,
   "ratio": 0.4894638925808425,
   "h": 0.8122360643791261
  },
  {
   "v": 1.2589254117941675,
   "N": 800,
   "ratio": 0.4367737715110979,
   "h": 0.9124690866508899
  },
  {
   "v": 1.412537544622754,
   "N": 800,
   "ratio": 0.38610206949164955,
   "h": 1.0154621459551723
  },
  {
   "v": 1.584893192461114,
   "N": 800,
   "ratio": 0.33838164232968204,
   "h": 1.1203878824438906
  },
  {
   "v": 1.7782794100389228,
   "N": 800,
   "ratio": 0.29427528991886776,
   "h": 1.2266351496102639
  },
  {
   "v": 1.9952623149688808,
   "N": 800,
   "ratio": 0.25417122024927635,
   "h": 1.3337916156344265
  },
  {
   "v": 2.23872113856834,
   "N": 800,
   "ratio": 0.21821422612477342,
   "h": 1.4415996541231997
  },
  {
   "v": 2.5118864315095824,
   "N": 800,
   "ratio": 0.18635625089645308,
   "h": 1.5499067650571619
  },
  {
   "v": 2.818382931264455,
   "N": 800,
   "ratio": 0.15841140997768632,
   "h": 1.658624471282991
  },
  {
   "v": 3.1622776601683795,
   "N": 800,
   "ratio": 0.13410563354200472,
   "h": 1.767700282452097
  },
  {
   "v": 3.548133892335757,
   "N": 800,
   "ratio": 0.11311652006034674,
   "h": 1.877101017311579
  },
  {
   "v": 3.981071705534973,
   "N": 800,
   "ratio": 0.09510280975215801,
   "h": 1.9868036867749512
  },
  {
   "v": 4.4668359215096345,
   "N": 800,
   "ratio": 0.07972480527996682,
   "h": 2.096790674083772
  },
  {
   "v": 5.011872336272725,
   "N": 800,
   "ratio": 0.06665765151397136,
   "h": 2.2070471824136013
  },
  {
   "v": 5.623413251903491,
   "N": 800,
   "ratio": 0.05559930387938293,
   "h": 2.3175598756904225
  },
  {
   "v": 6.309573444801936,
   "N": 800,
   "ratio": 0.046274701128647455,
   "h": 2.4283161689528314
  },
  {
   "v": 7.07945784384138,
   "N": 800,
   "ratio": 0.03843731718347196,
   "h": 2.5393038822974416
  },
  {
   "v": 7.943282347242821,
   "N": 800,
   "ratio": 0.031868969308733695,
   "h": 2.650511098468633
  },
  {
   "v": 8.91250938133746,
   "N": 800,
   "ratio": 0.02637852149404797,
   "h": 2.761926130981045
  },
  {
   "v": 10.0,
   "N": 800,
   "ratio": 0.021799938439273393,
   "h": 2.8735375478817367
  },
  {
   "v": 11.220184543019641,
   "N": 800,
   "ratio": 0.017990007727996356,
   "h": 2.9853342190556793
  },
  {
   "v": 12.589254117941675,
   "N": 800,
   "ratio": 0.01482594607588577,
   "h": 3.097305368817252
  },
  {
   "v": 14.125375446227554,
   "N": 800,
   "ratio": 0.01220303161231187,
   "h": 3.209440623955279
  },
  {
   "v": 15.848931924611142,
   "N": 800,
   "ratio": 0.010032351189684577,
   "h": 3.321730052481099
  },
  {
   "v": 17.78279410038923,
   "N": 800,
   "ratio": 0.008238714367115808,
   "h": 3.4341641913221954
  },
  {
   "v": 19.952623149688808,
   "N": 800,
   "ratio": 0.006758759869947865,
   "h": 3.5467340628815958
  },
  {
   "v": 22.3872113856834,
   "N": 895,
   "ratio": 0.005539263000864904,
   "h": 3.6594312698835156
  },
  {
   "v": 25.11886431509582,
   "N": 1004,
   "ratio": 0.004535640267198996,
   "h": 3.772247778210263
  },
  {
   "v": 28.18382931264455,
   "N": 1127,
   "ratio": 0.0037106423659451545,
   "h": 3.885176095082402
  },
  {
   "v": 31.622776601683793,
   "N": 1264,
   "ratio": 0.0030332199609281085,
   "h": 3.9982092027420455
  },
  {
   "v": 35.48133892335757,
   "N": 1419,
   "ratio": 0.0024775466568726706,
   "h": 4.111340542983051
  },
  {
   "v": 39.810717055349734,
   "N": 1592,
   "ratio": 0.0020221822035029306,
   "h": 4.224563993136019
  },
  {
   "v": 44.668359215096345,
   "N": 1786,
   "ratio": 0.0016493594334361246,
   "h": 4.337873847538859
  },
  {
   "v": 50.11872336272725,
   "N": 2004,
   "ratio": 0.0013443793124812324,
   "h": 4.451264793037206
  },
  {
   "v": 56.23413251903491,
   "N": 2249,
   "ratio": 0.0010950997119833885,
   "h": 4.564731885634189
  },
  {
   "v": 63.095734448019364,
   "N": 2523,
   "ratio": 0.0008915048756888124,
   "h": 4.678270526949382
  },
  {
   "v": 70.79457843841381,
   "N": 2831,
   "ratio": 0.0007253439653252108,
   "h": 4.791876442259431
  },
  {
   "v": 79.43282347242821,
   "N": 3177,
   "ratio": 0.000589828445099688,
   "h": 4.905545657232111
  },
  {
   "v": 89.12509381337459,
   "N": 3565,
   "ratio": 0.00047937936569063884,
   "h": 5.019274476974921
  },
  {
   "v": 100.0,
   "N": 4000,
   "ratio": 0.00038941680245594535,
   "h": 5.133059465972056
  }
 ]
}

==> anc/data/moment_constant.json <==
{
 "kind": "float value, not certified",
 "rows": [
  {
   "N": 400,
   "H0": 0.7252928732642502,
   "v0": 1.2055773651411172,
   "Tc_over_M0": 0.230867891938658,
   "Omega_over_M0": 1.74879334221109,
   "lambda": 1.14364570800075
  },
  {
   "N": 800,
   "H0": 0.7252928733275679,
   "v0": 1.205577344234129,
   "Tc_over_M0": 0.23086789195881263,
   "Omega_over_M0": 1.7487933120363797,
   "lambda": 1.143645727733887
  }
 ]
}

==> anc/lean/AxiomCheck.lean <==
import KayProof

/-! Run with `lake env lean AxiomCheck.lean` after `lake build`.
Each line must print exactly `[propext, Classical.choice, Quot.sound]`. -/

open KayProof

#print axioms exists_max
#print axioms qf_le_kappa
#print axioms exists_cone_maximizer
#print axioms qf_sub
#print axioms mu_nonneg
#print axioms mu_one_ge
#print axioms comparison
#print axioms kappa_pos
#print axioms kappa_smul
#print axioms einstein_lt
#print axioms einstein_strictMonoOn
#print axioms disp_lt
#print axioms disp_strictAntiOn
#print axioms disp_le_einstein
#print axioms conj3
#print axioms conj3_eq_iff


==> anc/lean/KayProof.lean <==
import KayProof.Defs
import KayProof.Rayleigh
import KayProof.Cone
import KayProof.Mu
import KayProof.Comparison
import KayProof.Conj3


==> anc/lean/KayProof/Comparison.lean <==
import KayProof.Cone
import KayProof.Mu

open Finset

namespace KayProof

private theorem comparison_s_pos (n : ℕ) : 0 < s n := by
  apply Real.sqrt_pos.2
  simp only [w]
  positivity

private theorem cone_first_pos {N : ℕ} (hN : 0 < N) {x : Fin N → ℝ}
    (hx : x ∈ sphere N) (hcone : InCone x) : 0 < x ⟨0, hN⟩ := by
  by_contra h
  have hz : x ⟨0, hN⟩ = 0 := le_antisymm (le_of_not_gt h) (hcone.1 _)
  have hxzero (n : Fin N) : x n = 0 := by
    have hgap := hcone.2 ⟨0, hN⟩ n (Fin.le_def.mpr (Nat.zero_le _))
    rw [hz, zero_div] at hgap
    have hn := (div_le_iff₀ (comparison_s_pos n.val)).mp hgap
    exact le_antisymm (by simpa using hn) (hcone.1 n)
  have hsum : ∑ n, x n ^ 2 = 0 := by simp [hxzero]
  have hunit : ∑ n, x n ^ 2 = 1 := hx
  linarith

/-- Theorem 1: increasing the kernel, strictly at its first entry, increases the top eigenvalue. -/
theorem comparison {N : ℕ} (hN : 0 < N) {a b : ℕ → ℝ} (ha : IsKernel a)
    (hab : ∀ j, 1 ≤ j → a j ≤ b j) (h1 : a 1 < b 1) :
    kappa N a < kappa N b := by
  obtain ⟨x, hx, hmax, hcone⟩ := exists_cone_maximizer hN ha
  have hnonneg (j : ℕ) (hj : j ∈ Icc 1 (2 * N)) :
      0 ≤ (b j - a j) * mu N j x :=
    mul_nonneg (sub_nonneg.mpr (hab j (mem_Icc.mp hj).1))
      (mu_nonneg hcone (mem_Icc.mp hj).1)
  have hmu : 0 < mu N 1 x :=
    lt_of_lt_of_le (sq_pos_of_pos (cone_first_pos hN hx hcone)) (mu_one_ge hN hcone)
  have hmem : 1 ∈ Icc 1 (2 * N) := by simp only [mem_Icc]; omega
  have hsum : 0 < ∑ j ∈ Icc 1 (2 * N), (b j - a j) * mu N j x :=
    lt_of_lt_of_le (mul_pos (sub_pos.mpr h1) hmu)
      (single_le_sum hnonneg hmem)
  have hdiff := qf_sub N a b x
  have hupper := qf_le_kappa b hx
  linarith

private theorem comparison_le {N : ℕ} (hN : 0 < N) {a b : ℕ → ℝ}
    (ha : IsKernel a) (hab : ∀ j, 1 ≤ j → a j ≤ b j) :
    kappa N a ≤ kappa N b := by
  obtain ⟨x, hx, hmax, hcone⟩ := exists_cone_maximizer hN ha
  have hsum : 0 ≤ ∑ j ∈ Icc 1 (2 * N), (b j - a j) * mu N j x := by
    apply sum_nonneg
    intro j hj
    exact mul_nonneg (sub_nonneg.mpr (hab j (mem_Icc.mp hj).1))
      (mu_nonneg hcone (mem_Icc.mp hj).1)
  have hdiff := qf_sub N a b x
  have hupper := qf_le_kappa b hx
  linarith

private theorem comparison_K_smul (N : ℕ) (a : ℕ → ℝ) (c : ℝ) (n m : Fin N) :
    K N (fun j => c * a j) n m = c * K N a n m := by
  classical
  unfold K
  by_cases h : n = m
  · simp only [h, if_true]
    rw [← mul_sum]
    ring
  · simp only [h, if_false]
    ring

private theorem comparison_qf_smul (N : ℕ) (a : ℕ → ℝ) (c : ℝ) (x : Fin N → ℝ) :
    qf N (fun j => c * a j) x = c * qf N a x := by
  unfold qf
  simp_rw [comparison_K_smul]
  calc
    (∑ n, ∑ m, x n * (c * K N a n m) * x m) =
        ∑ n, ∑ m, c * (x n * K N a n m * x m) := by
      apply sum_congr rfl
      intro n hn
      apply sum_congr rfl
      intro m hm
      ring
    _ = c * ∑ n, ∑ m, x n * K N a n m * x m := by simp_rw [← mul_sum]

/-- Positive scalar multiplication of a kernel scales its Rayleigh maximum. -/
theorem kappa_smul {N : ℕ} (a : ℕ → ℝ) {c : ℝ} (hc : 0 < c) :
    kappa N (fun j => c * a j) = c * kappa N a := by
  by_cases hN : 0 < N
  · obtain ⟨x, hx, hmax⟩ := exists_max hN a
    obtain ⟨y, hy, hmax'⟩ := exists_max hN (fun j => c * a j)
    apply le_antisymm
    · rw [← hmax', comparison_qf_smul]
      exact mul_le_mul_of_nonneg_left (qf_le_kappa a hy) hc.le
    · rw [← hmax]
      have h := qf_le_kappa (fun j => c * a j) hx
      simpa only [comparison_qf_smul] using h
  · have hzero : N = 0 := by omega
    subst N
    have hsphere : sphere 0 = ∅ := by ext x; simp [sphere]
    simp [kappa, hsphere]

/-- The first coordinate unit vector gives the lower bound `a₁ ≤ κ_N[a]`. -/
theorem kappa_pos {N : ℕ} (hN : 0 < N) {a : ℕ → ℝ} (_ha : IsKernel a) :
    a 1 ≤ kappa N a := by
  classical
  let x : Fin N → ℝ := Pi.single (⟨0, hN⟩ : Fin N) 1
  have hx : x ∈ sphere N := by simp [x, sphere, Pi.single_apply]
  have hq : qf N a x = a 1 := by
    simp [qf, x, Pi.single_apply, ite_mul, mul_ite, K, s, w]
  rw [← hq]
  exact qf_le_kappa a hx

private theorem comparison_nat_pos {j : ℕ} (hj : 1 ≤ j) : 0 < (j : ℝ) := by
  exact_mod_cast (show 0 < j by omega)

private theorem einstein_kernel {v : ℝ} (hv : 0 < v) : IsKernel (einstein v) := by
  constructor
  · intro j hj
    exact div_pos (sq_pos_of_pos hv) (add_pos_of_pos_of_nonneg (sq_pos_of_pos hv) (sq_nonneg _))
  · intro j hj
    have hstep : (j : ℝ) ^ 2 ≤ ((j + 1 : ℕ) : ℝ) ^ 2 :=
      (sq_le_sq₀ (by positivity) (by positivity)).2 (by exact_mod_cast Nat.le_succ j)
    exact div_le_div_of_nonneg_left (sq_nonneg v)
      (add_pos_of_pos_of_nonneg (sq_pos_of_pos hv) (sq_nonneg _))
      (add_le_add_right hstep (v ^ 2))

private theorem einstein_entry_strictMono {u v : ℝ} (hu : 0 < u) (huv : u < v)
    {j : ℕ} (hj : 1 ≤ j) : einstein u j < einstein v j := by
  have hv : 0 < v := hu.trans huv
  have hsq : u ^ 2 < v ^ 2 := (sq_lt_sq₀ hu.le hv.le).2 huv
  have hjpos : 0 < (j : ℝ) ^ 2 := sq_pos_of_pos (comparison_nat_pos hj)
  apply (div_lt_div_iff₀
    (add_pos_of_pos_of_nonneg (sq_pos_of_pos hu) hjpos.le)
    (add_pos_of_pos_of_nonneg (sq_pos_of_pos hv) hjpos.le)).2
  nlinarith [mul_pos (sub_pos.mpr hsq) hjpos]

private theorem einstein_entry_lt_invSq {v : ℝ} (hv : 0 < v)
    {j : ℕ} (hj : 1 ≤ j) : einstein v j < v ^ 2 * invSq j := by
  have hjpos : 0 < (j : ℝ) ^ 2 := sq_pos_of_pos (comparison_nat_pos hj)
  change v ^ 2 / (v ^ 2 + (j : ℝ) ^ 2) < v ^ 2 * (1 / (j : ℝ) ^ 2)
  rw [mul_one_div]
  exact div_lt_div_of_pos_left (sq_pos_of_pos hv) hjpos (by linarith [sq_pos_of_pos hv])

/-- Truncated Conjecture 1 (Einstein): `h^(N)(v) < g^(N) v²`. -/
theorem einstein_lt {N : ℕ} (hN : 0 < N) {v : ℝ} (hv : 0 < v) :
    kappa N (einstein v) < v ^ 2 * kappa N invSq := by
  have h := comparison hN (einstein_kernel hv)
    (fun j hj => (einstein_entry_lt_invSq hv hj).le)
    (einstein_entry_lt_invSq hv (show 1 ≤ (1 : ℕ) by rfl))
  rwa [kappa_smul invSq (sq_pos_of_pos hv)] at h

/-- Truncated Corollary 2: the Einstein Rayleigh maximum is strictly increasing in `v > 0`. -/
theorem einstein_strictMonoOn {N : ℕ} (hN : 0 < N) :
    StrictMonoOn (fun v => kappa N (einstein v)) (Set.Ioi 0) := by
  intro u hu v hv huv
  exact comparison hN (einstein_kernel hu)
    (fun j hj => (einstein_entry_strictMono hu huv hj).le)
    (einstein_entry_strictMono hu huv (show 1 ≤ (1 : ℕ) by rfl))

/-- The finite-mode phonon kernel, with nonnegative normalized mode weights in the theorems below. -/
noncomputable def disp {M : ℕ} (p ω : Fin M → ℝ) (T : ℝ) : ℕ → ℝ :=
  fun j => ∑ i, p i * (ω i ^ 2 / (ω i ^ 2 + (2 * Real.pi * T * j) ^ 2))

/-- The second frequency moment of a discrete phonon spectrum. -/
noncomputable def secondMoment {M : ℕ} (p ω : Fin M → ℝ) : ℝ :=
  ∑ i, p i * ω i ^ 2

private theorem positive_weight {M : ℕ} {p : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) : ∃ i, 0 < p i := by
  by_contra h
  push_neg at h
  have hz : ∑ i, p i = 0 := sum_eq_zero (fun i hi => le_antisymm (h i) (hp i))
  linarith

private theorem secondMoment_pos {M : ℕ} {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i) :
    0 < secondMoment p ω := by
  obtain ⟨i, hi⟩ := positive_weight hp hsum
  exact sum_pos' (fun i _ => mul_nonneg (hp i) (sq_nonneg _))
    ⟨i, mem_univ i, mul_pos hi (sq_pos_of_pos (hω i))⟩

private theorem thermal_scale_pos {T : ℝ} (hT : 0 < T) : 0 < 2 * Real.pi * T :=
  mul_pos (mul_pos (by norm_num) Real.pi_pos) hT

private theorem einstein_div {u A : ℝ} (hA : 0 < A) (j : ℕ) :
    einstein (u / A) j = u ^ 2 / (u ^ 2 + (A * (j : ℝ)) ^ 2) := by
  unfold einstein
  simp only [div_pow]
  have hden : u ^ 2 / A ^ 2 + (j : ℝ) ^ 2 =
      (u ^ 2 + (A * (j : ℝ)) ^ 2) / A ^ 2 := by
    field_simp [ne_of_gt hA]
    <;> ring
  rw [hden, div_div_div_cancel_right₀ (pow_ne_zero 2 (ne_of_gt hA))]

private theorem disp_kernel {M : ℕ} {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i)
    {T : ℝ} (hT : 0 < T) : IsKernel (disp p ω T) := by
  have hA := thermal_scale_pos hT
  have hmode (i : Fin M) : IsKernel
      (fun j => ω i ^ 2 / (ω i ^ 2 + (2 * Real.pi * T * (j : ℝ)) ^ 2)) := by
    simpa only [IsKernel, einstein_div hA] using einstein_kernel (div_pos (hω i) hA)
  obtain ⟨i, hi⟩ := positive_weight hp hsum
  constructor
  · intro j hj
    exact sum_pos' (fun k _ => mul_nonneg (hp k) ((hmode k).1 j hj).le)
      ⟨i, mem_univ i, mul_pos hi ((hmode i).1 j hj)⟩
  · intro j hj
    exact sum_le_sum (fun i _ => mul_le_mul_of_nonneg_left ((hmode i).2 j hj) (hp i))

private theorem disp_entry_lt_invSq {M : ℕ} {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i)
    {T : ℝ} (hT : 0 < T) {j : ℕ} (hj : 1 ≤ j) :
    disp p ω T j < (secondMoment p ω / (2 * Real.pi * T) ^ 2) * invSq j := by
  have hA := thermal_scale_pos hT
  have hjR := comparison_nat_pos hj
  have hden : 0 < (2 * Real.pi * T * (j : ℝ)) ^ 2 :=
    sq_pos_of_pos (mul_pos hA hjR)
  have hmode (i : Fin M) :
      ω i ^ 2 / (ω i ^ 2 + (2 * Real.pi * T * (j : ℝ)) ^ 2) <
        ω i ^ 2 / (2 * Real.pi * T * (j : ℝ)) ^ 2 :=
    div_lt_div_of_pos_left (sq_pos_of_pos (hω i)) hden (by linarith [sq_pos_of_pos (hω i)])
  obtain ⟨i, hi⟩ := positive_weight hp hsum
  have hlt : disp p ω T j <
      ∑ i, p i * (ω i ^ 2 / (2 * Real.pi * T * (j : ℝ)) ^ 2) := by
    apply sum_lt_sum
    · intro i hi
      exact mul_le_mul_of_nonneg_left (hmode i).le (hp i)
    · exact ⟨i, mem_univ i, mul_lt_mul_of_pos_left (hmode i) hi⟩
  have hsum_div : (∑ i, p i * (ω i ^ 2 / (2 * Real.pi * T * (j : ℝ)) ^ 2)) =
      secondMoment p ω / (2 * Real.pi * T * (j : ℝ)) ^ 2 := by
    unfold secondMoment
    rw [sum_div]
    apply sum_congr rfl
    intro i hi
    ring
  rw [hsum_div] at hlt
  have hscale : secondMoment p ω / (2 * Real.pi * T * (j : ℝ)) ^ 2 =
      (secondMoment p ω / (2 * Real.pi * T) ^ 2) * invSq j := by
    simp only [invSq, mul_pow, div_eq_mul_inv, mul_inv_rev, one_mul]
    ring
  rwa [hscale] at hlt

/-- Truncated Conjecture 2 for a finite discrete phonon spectrum. -/
theorem disp_lt {N M : ℕ} (hN : 0 < N) {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i)
    {T : ℝ} (hT : 0 < T) :
    kappa N (disp p ω T) <
      secondMoment p ω / (2 * Real.pi * T) ^ 2 * kappa N invSq := by
  have hcoef : 0 < secondMoment p ω / (2 * Real.pi * T) ^ 2 :=
    div_pos (secondMoment_pos hp hsum hω) (sq_pos_of_pos (thermal_scale_pos hT))
  have h := comparison hN (disp_kernel hp hsum hω hT)
    (fun j hj => (disp_entry_lt_invSq hp hsum hω hT hj).le)
    (disp_entry_lt_invSq hp hsum hω hT (show 1 ≤ (1 : ℕ) by rfl))
  rwa [kappa_smul invSq hcoef] at h

private theorem disp_entry_strictAnti {M : ℕ} {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i)
    {T U : ℝ} (hT : 0 < T) (hTU : T < U) {j : ℕ} (hj : 1 ≤ j) :
    disp p ω U j < disp p ω T j := by
  have hU : 0 < U := hT.trans hTU
  have hAT := thermal_scale_pos hT
  have hAU := thermal_scale_pos hU
  have hjR := comparison_nat_pos hj
  have hscale : 2 * Real.pi * T < 2 * Real.pi * U :=
    mul_lt_mul_of_pos_left hTU (mul_pos (by norm_num) Real.pi_pos)
  have hsq : (2 * Real.pi * T * (j : ℝ)) ^ 2 <
      (2 * Real.pi * U * (j : ℝ)) ^ 2 :=
    (sq_lt_sq₀ (mul_pos hAT hjR).le (mul_pos hAU hjR).le).2
      (mul_lt_mul_of_pos_right hscale hjR)
  have hmode (i : Fin M) :
      ω i ^ 2 / (ω i ^ 2 + (2 * Real.pi * U * (j : ℝ)) ^ 2) <
        ω i ^ 2 / (ω i ^ 2 + (2 * Real.pi * T * (j : ℝ)) ^ 2) :=
    div_lt_div_of_pos_left (sq_pos_of_pos (hω i))
      (add_pos_of_pos_of_nonneg (sq_pos_of_pos (hω i)) (sq_nonneg _))
      (add_lt_add_right hsq (ω i ^ 2))
  obtain ⟨i, hi⟩ := positive_weight hp hsum
  apply sum_lt_sum
  · intro i hi
    exact mul_le_mul_of_nonneg_left (hmode i).le (hp i)
  · exact ⟨i, mem_univ i, mul_lt_mul_of_pos_left (hmode i) hi⟩

/-- The truncated dispersive Rayleigh maximum is strictly decreasing for `T > 0`. -/
theorem disp_strictAntiOn {N M : ℕ} (hN : 0 < N) {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i) :
    StrictAntiOn (fun T => kappa N (disp p ω T)) (Set.Ioi 0) := by
  intro T hT U hU hTU
  exact comparison hN (disp_kernel hp hsum hω hU)
    (fun j hj => (disp_entry_strictAnti hp hsum hω hT hTU hj).le)
    (disp_entry_strictAnti hp hsum hω hT hTU (show 1 ≤ (1 : ℕ) by rfl))

private theorem fraction_le_tangent {u m d : ℝ} (hu : 0 ≤ u) (hm : 0 < m) (hd : 0 < d) :
    u / (u + d) ≤ m / (m + d) + d / (m + d) ^ 2 * (u - m) := by
  have hud : 0 < u + d := add_pos_of_nonneg_of_pos hu hd
  have hmd : 0 < m + d := add_pos hm hd
  have hid : m / (m + d) + d / (m + d) ^ 2 * (u - m) - u / (u + d) =
      d * (u - m) ^ 2 / ((m + d) ^ 2 * (u + d)) := by
    field_simp [ne_of_gt hud, ne_of_gt hmd]
    <;> ring
  have hnonneg : 0 ≤ d * (u - m) ^ 2 / ((m + d) ^ 2 * (u + d)) := by positivity
  linarith

private theorem disp_entry_le_einstein {M : ℕ} {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i)
    {T : ℝ} (hT : 0 < T) {j : ℕ} (hj : 1 ≤ j) :
    disp p ω T j ≤
      einstein (Real.sqrt (secondMoment p ω) / (2 * Real.pi * T)) j := by
  let m := secondMoment p ω
  let d := (2 * Real.pi * T * (j : ℝ)) ^ 2
  have hm : 0 < m := secondMoment_pos hp hsum hω
  have hA := thermal_scale_pos hT
  have hd : 0 < d := sq_pos_of_pos (mul_pos hA (comparison_nat_pos hj))
  have hbound (i : Fin M) : p i * (ω i ^ 2 / (ω i ^ 2 + d)) ≤
      p i * (m / (m + d)) + d / (m + d) ^ 2 * (p i * ω i ^ 2 - p i * m) := by
    convert mul_le_mul_of_nonneg_left (fraction_le_tangent (sq_nonneg (ω i)) hm hd) (hp i) using 1
    <;> ring
  have hsum_bound : disp p ω T j ≤ m / (m + d) := by
    calc
      disp p ω T j ≤ ∑ i, (p i * (m / (m + d)) +
          d / (m + d) ^ 2 * (p i * ω i ^ 2 - p i * m)) :=
        sum_le_sum (fun i _ => hbound i)
      _ = m / (m + d) := by
        rw [sum_add_distrib, ← sum_mul, ← mul_sum, sum_sub_distrib, ← sum_mul]
        simp only [hsum]
        change 1 * (m / (m + d)) + d / (m + d) ^ 2 * (m - 1 * m) = m / (m + d)
        ring
  have heq : einstein (Real.sqrt (secondMoment p ω) / (2 * Real.pi * T)) j =
      m / (m + d) := by
    change einstein (Real.sqrt m / (2 * Real.pi * T)) j = m / (m + d)
    rw [einstein_div hA, Real.sq_sqrt hm.le]
  rwa [heq]

/-- Einstein optimality: the spectrum concentrated at the root-mean-square frequency is optimal. -/
theorem disp_le_einstein {N M : ℕ} (hN : 0 < N) {p ω : Fin M → ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hω : ∀ i, 0 < ω i)
    {T : ℝ} (hT : 0 < T) :
    kappa N (disp p ω T) ≤
      kappa N (einstein (Real.sqrt (secondMoment p ω) / (2 * Real.pi * T))) := by
  exact comparison_le hN (disp_kernel hp hsum hω hT)
    (fun j hj => disp_entry_le_einstein hp hsum hω hT hj)

end KayProof


==> anc/lean/KayProof/Cone.lean <==
import KayProof.Rayleigh

open Finset

namespace KayProof

/-- A strictly positive matrix preserving the decreasing cone has every positive
fixed vector in that cone. Compact maximization of the minimum coordinate ratio
avoids any appeal to Perron–Frobenius theory. -/
private theorem antitone_of_positive_fixed {N : ℕ} (hN : 0 < N)
    (Q : Matrix (Fin N) (Fin N) ℝ) (y : Fin N → ℝ)
    (hy : ∀ n, 0 < y n) (hQ : ∀ n m, 0 < Q n m)
    (hfix : ∀ n, ∑ m, Q n m * y m = y n)
    (hpres : ∀ v : Fin N → ℝ, (∀ n, 0 ≤ v n) → Antitone v →
      Antitone (fun n => ∑ m, Q n m * v m)) : Antitone y := by
  classical
  letI : Nonempty (Fin N) := ⟨⟨0, hN⟩⟩
  let α (v : Fin N → ℝ) : ℝ := univ.inf' univ_nonempty (fun n => v n / y n)
  let S : Set (Fin N → ℝ) := Set.Icc 0 y ∩ {v | Antitone v}
  have hclosed : IsClosed {v : Fin N → ℝ | Antitone v} := by
    have : {v : Fin N → ℝ | Antitone v} =
        ⋂ n : Fin N, ⋂ m : Fin N, ⋂ (_ : n ≤ m), {v | v m ≤ v n} := by
      ext v
      simp [Antitone]
    rw [this]
    exact isClosed_iInter fun n => isClosed_iInter fun m => isClosed_iInter fun _ =>
      isClosed_le (continuous_apply m) (continuous_apply n)
  have hcompact : IsCompact S := isCompact_Icc.inter_right hclosed
  let c : ℝ := univ.inf' univ_nonempty y
  have hc : 0 < c := (lt_inf'_iff _).2 (fun n _ => hy n)
  have hcy (n : Fin N) : c ≤ y n := inf'_le _ (mem_univ n)
  have hv0 : (fun _ : Fin N => c) ∈ S := by
    exact ⟨⟨fun _ => hc.le, hcy⟩, fun _ _ _ => le_rfl⟩
  have hα : Continuous α := by
    apply Continuous.finset_inf'_apply
    intro n _
    exact (continuous_apply n : Continuous (fun v : Fin N → ℝ => v n)).div_const (y n)
  obtain ⟨v, hv, hmax⟩ := hcompact.exists_isMaxOn ⟨_, hv0⟩ hα.continuousOn
  have ht : 0 < α v := lt_of_lt_of_le
    ((lt_inf'_iff _).2 (fun n _ => div_pos hc (hy n))) (hmax hv0)
  have hlow (n : Fin N) : α v * y n ≤ v n :=
    (le_div_iff₀ (hy n)).mp (inf'_le _ (mem_univ n))
  let u : Fin N → ℝ := fun n => ∑ m, Q n m * v m
  have hu : u ∈ S := by
    refine ⟨⟨?_, ?_⟩, hpres v hv.1.1 hv.2⟩
    · intro n
      exact sum_nonneg fun m _ => mul_nonneg (hQ n m).le (hv.1.1 m)
    · intro n
      calc
        u n ≤ ∑ m, Q n m * y m := sum_le_sum fun m _ =>
          mul_le_mul_of_nonneg_left (hv.1.2 m) (hQ n m).le
        _ = y n := hfix n
  have heq : ∀ n, v n = α v * y n := by
    by_contra h
    push_neg at h
    obtain ⟨j, hj⟩ := h
    have hjpos : 0 < v j - α v * y j := by have := hlow j; grind
    have hu_gt (n : Fin N) : α v < u n / y n := by
      have hsum : 0 < ∑ m, Q n m * (v m - α v * y m) := by
        apply sum_pos'
        · intro m _
          exact mul_nonneg (hQ n m).le (sub_nonneg.mpr (hlow m))
        · exact ⟨j, mem_univ j, mul_pos (hQ n j) hjpos⟩
      have hexpand : (∑ m, Q n m * (v m - α v * y m)) = u n - α v * y n := by
        simp only [mul_sub, sum_sub_distrib]
        rw [show (∑ m, Q n m * (α v * y m)) = α v * ∑ m, Q n m * y m by
          rw [mul_sum]; apply sum_congr rfl; intro m _; ring]
        rw [hfix]
      rw [hexpand] at hsum
      exact (lt_div_iff₀ (hy n)).2 (by linarith)
    have : α v < α u := (lt_inf'_iff _).2 (fun n _ => hu_gt n)
    exact (not_lt_of_ge (hmax hu)) this
  intro n m hnm
  have := hv.2 hnm
  rw [heq m, heq n] at this
  exact (mul_le_mul_iff_right₀ ht).mp this

private def rowKernel (b : ℕ → ℝ) (n m : ℕ) : ℝ :=
  b (Nat.dist n m) + b (n + m + 1)

/-- The difference of two consecutive row-prefix sums telescopes to two endpoints. -/
private theorem row_prefix_sub (b : ℕ → ℝ) (n l : ℕ) :
    (∑ m ∈ range (l + 1), rowKernel b n m) -
        (∑ m ∈ range (l + 1), rowKernel b (n + 1) m) =
      b (Nat.dist n l) - b (n + l + 2) := by
  induction l with
  | zero => simp [rowKernel, Nat.dist_zero_right]; ring
  | succ l ih =>
    rw [sum_range_succ (f := rowKernel b n) (l + 1),
      sum_range_succ (f := rowKernel b (n + 1)) (l + 1)]
    have hd : Nat.dist (n + 1) (l + 1) = Nat.dist n l := Nat.dist_succ_succ
    simp only [rowKernel] at ih ⊢
    rw [hd]
    have hi : n + (l + 1) + 1 = n + l + 2 := by omega
    have hj : n + 1 + (l + 1) + 1 = n + (l + 1) + 2 := by omega
    rw [hi, hj]
    linarith

/-- Abel summation: nonnegative prefix sums pair nonnegatively with a decreasing weight. -/
private theorem weighted_sum_nonneg (f v : ℕ → ℝ) (N : ℕ)
    (hf : ∀ l, l ≤ N → 0 ≤ ∑ i ∈ range l, f i)
    (hv : ∀ i, i < N → 0 ≤ v i)
    (hdec : ∀ i, i + 1 < N → v (i + 1) ≤ v i) :
    0 ≤ ∑ i ∈ range N, v i * f i := by
  by_cases hN : N = 0
  · subst N; simp
  have hid := sum_range_by_parts (fun i => v i) (fun i => f i) N
  simp only [smul_eq_mul] at hid
  rw [hid]
  apply sub_nonneg.mpr
  apply le_trans _ (mul_nonneg (hv _ (by omega)) (hf N le_rfl))
  apply sum_nonpos
  intro i hi
  have hi' : i < N - 1 := mem_range.mp hi
  exact mul_nonpos_of_nonpos_of_nonneg
    (sub_nonpos.mpr (hdec i (by omega))) (hf (i + 1) (by omega))

/-- Positive decreasing kernels send positive decreasing vectors to decreasing vectors. -/
private theorem rowKernel_antitone {N : ℕ} (b : ℕ → ℝ) (hb : Antitone b)
    (v : Fin N → ℝ) (hv : ∀ n, 0 ≤ v n) (hdec : Antitone v) :
    Antitone (fun n : ℕ => ∑ m : Fin N, rowKernel b n m.val * v m) := by
  apply antitone_nat_of_succ_le
  intro n
  let V : ℕ → ℝ := fun i => if h : i < N then v ⟨i, h⟩ else 0
  let f : ℕ → ℝ := fun m => rowKernel b n m - rowKernel b (n + 1) m
  have hp (l : ℕ) (hl : l ≤ N) : 0 ≤ ∑ i ∈ range l, f i := by
    cases l with
    | zero => simp
    | succ l =>
      simp only [f, sum_sub_distrib]
      rw [row_prefix_sub]
      exact sub_nonneg.mpr (hb (by unfold Nat.dist; omega))
  have hh := weighted_sum_nonneg f V N hp (by
    intro i hi
    simpa [V, hi] using hv ⟨i, hi⟩) (by
    intro i hi
    simpa [V, hi, show i < N by omega] using
      hdec (show (⟨i, by omega⟩ : Fin N) ≤ ⟨i + 1, hi⟩ from by simp))
  have he : (∑ i ∈ range N, V i * f i) =
      (∑ m : Fin N, rowKernel b n m.val * v m) -
        (∑ m : Fin N, rowKernel b (n + 1) m.val * v m) := by
    rw [← Fin.sum_univ_eq_sum_range]
    simp only [V, Fin.is_lt, dite_true, f, mul_sub, sum_sub_distrib]
    congr 1 <;> apply sum_congr rfl <;> intro i _ <;> ring
  rw [he] at hh
  exact sub_nonneg.mp hh

private theorem qf_scale {N : ℕ} (a : ℕ → ℝ) (c : ℝ) (x : Fin N → ℝ) :
    qf N a (fun n => c * x n) = c ^ 2 * qf N a x := by
  unfold qf
  simp_rw [show ∀ n m, c * x n * K N a n m * (c * x m) =
    c ^ 2 * (x n * K N a n m * x m) by intros; ring, ← mul_sum]

/-- Homogeneous extension of the unit-sphere Rayleigh bound. -/
private theorem qf_le_norm {N : ℕ} (a : ℕ → ℝ) (x : Fin N → ℝ) :
    qf N a x ≤ kappa N a * ∑ n, x n ^ 2 := by
  let S : ℝ := ∑ n, x n ^ 2
  have hS : 0 ≤ S := sum_nonneg fun n _ => sq_nonneg (x n)
  rcases eq_or_lt_of_le hS with hS | hS
  · have hx : x = 0 := by
      funext n
      have hn : x n ^ 2 ≤ S := single_le_sum (fun m _ => sq_nonneg (x m)) (mem_univ n)
      have : x n = 0 := by nlinarith
      exact this
    subst x
    simp [qf]
  · let r := Real.sqrt S
    have hr : 0 < r := Real.sqrt_pos.2 hS
    have hr2 : r ^ 2 = S := Real.sq_sqrt hS.le
    let z : Fin N → ℝ := fun n => x n / r
    have hz : z ∈ sphere N := by
      change (∑ n, (x n / r) ^ 2) = 1
      simp only [div_pow, ← sum_div]
      rw [hr2]
      exact div_self hS.ne'
    have he : qf N a x = S * qf N a z := by
      rw [← hr2, ← qf_scale]
      congr 1
      funext n
      exact (mul_div_cancel₀ (x n) hr.ne').symm
    rw [he]
    exact (mul_le_mul_of_nonneg_left (qf_le_kappa a hz) hS.le).trans_eq (mul_comm _ _)

private theorem bilinear_symm {N : ℕ} (a : ℕ → ℝ) (x u : Fin N → ℝ) :
    (∑ n, ∑ m, x n * K N a n m * u m) =
      ∑ n, ∑ m, u n * K N a n m * x m := by
  rw [sum_comm]
  apply sum_congr rfl
  intro n _
  apply sum_congr rfl
  intro m _
  rw [K_symm]
  ring

/-- A maximizing unit vector satisfies the eigenvector equation. -/
private theorem maximizer_eigen {N : ℕ} (a : ℕ → ℝ) (z : Fin N → ℝ)
    (hz : z ∈ sphere N) (hmax : qf N a z = kappa N a) :
    ∀ n, ∑ m, K N a n m * z m = kappa N a * z n := by
  classical
  intro n
  let u : Fin N → ℝ := Pi.single n 1
  have he (t : ℝ) :
      qf N a (fun m => z m + t * u m) =
        qf N a z + 2 * t * (∑ m, K N a n m * z m) + t ^ 2 * K N a n n := by
    have hcross := bilinear_symm a z u
    have hu : (∑ i, ∑ j, u i * K N a i j * z j) = ∑ j, K N a n j * z j := by
      simp [u, Pi.single_apply]
    have huu : qf N a u = K N a n n := by simp [qf, u, Pi.single_apply]
    have hexpand :
        qf N a (fun m => z m + t * u m) =
          qf N a z +
            t * (∑ i, ∑ j, z i * K N a i j * u j) +
            t * (∑ i, ∑ j, u i * K N a i j * z j) + t ^ 2 * qf N a u := by
      unfold qf
      simp_rw [show ∀ i j, (z i + t * u i) * K N a i j * (z j + t * u j) =
        (z i * K N a i j * z j) + t * (z i * K N a i j * u j) +
          t * (u i * K N a i j * z j) + t ^ 2 * (u i * K N a i j * u j) by
            intros; ring, sum_add_distrib, ← mul_sum]
    rw [hexpand, hcross, hu, huu]
    ring
  have hn (t : ℝ) :
      (∑ m, (z m + t * u m) ^ 2) = 1 + 2 * t * z n + t ^ 2 := by
    simp_rw [show ∀ m, (z m + t * u m) ^ 2 =
      z m ^ 2 + (2 * t * z m * u m) + t ^ 2 * u m ^ 2 by intros; ring]
    simp only [sum_add_distrib, ← mul_sum]
    have hz' : ∑ m, z m ^ 2 = 1 := hz
    simp [hz', u, Pi.single_apply]
  have hp (t : ℝ) :
      (K N a n n - kappa N a) * (t * t) +
        (2 * ((∑ m, K N a n m * z m) - kappa N a * z n)) * t + 0 ≤ 0 := by
    have := qf_le_norm a (fun m => z m + t * u m)
    rw [he, hn, hmax] at this
    nlinarith
  have hd := discrim_le_zero_of_nonpos hp
  unfold discrim at hd
  nlinarith [sq_nonneg ((∑ m, K N a n m * z m) - kappa N a * z n)]

private theorem weight_pos (n : ℕ) : 0 < w n := by unfold w; positivity

private theorem root_pos (n : ℕ) : 0 < s n := Real.sqrt_pos.2 (weight_pos n)

private theorem root_sq (n : ℕ) : s n ^ 2 = w n := Real.sq_sqrt (weight_pos n).le

private theorem offdiag_pos {N : ℕ} {a : ℕ → ℝ} (ha : IsKernel a)
    (n m : Fin N) (hnm : n ≠ m) : 0 < K N a n m := by
  have hd : 1 ≤ Nat.dist n.val m.val := by
    have hv : n.val ≠ m.val := fun h => hnm (Fin.ext h)
    unfold Nat.dist
    omega
  have h1 := ha.1 _ hd
  have h2 := ha.1 (n.val + m.val + 1) (by omega)
  simpa only [K, hnm, ite_false, sub_zero] using
    div_pos (add_pos h1 h2) (mul_pos (root_pos n.val) (root_pos m.val))

private theorem qf_abs_ge {N : ℕ} {a : ℕ → ℝ} (ha : IsKernel a) (x : Fin N → ℝ) :
    qf N a x ≤ qf N a (fun n => |x n|) := by
  classical
  apply sum_le_sum
  intro n _
  apply sum_le_sum
  intro m _
  by_cases h : n = m
  · subst m
    have hh : |x n| * K N a n n * |x n| = x n * K N a n n * x n := by
      calc
        _ = K N a n n * |x n| ^ 2 := by ring
        _ = K N a n n * x n ^ 2 := by rw [sq_abs]
        _ = _ := by ring
    exact hh.ge
  · have hp := mul_le_mul_of_nonneg_right
      (le_abs_self (x n * x m)) (offdiag_pos ha n m h).le
    rw [abs_mul] at hp
    nlinarith

/-- Absolute values and irreducibility give a strictly positive maximizing eigenvector. -/
private theorem exists_positive_maximizer {N : ℕ} (hN : 0 < N)
    {a : ℕ → ℝ} (ha : IsKernel a) :
    ∃ z ∈ sphere N, qf N a z = kappa N a ∧
      (∀ n, 0 < z n) ∧ (∀ n, ∑ m, K N a n m * z m = kappa N a * z n) := by
  classical
  obtain ⟨x, hx, hmax⟩ := exists_max hN a
  let z : Fin N → ℝ := fun n => |x n|
  have hz : z ∈ sphere N := by
    change (∑ n, |x n| ^ 2) = 1
    simpa only [sq_abs] using (show ∑ n, x n ^ 2 = 1 from hx)
  have hzmax : qf N a z = kappa N a :=
    le_antisymm (qf_le_kappa a hz) (hmax ▸ qf_abs_ge ha x)
  have heig := maximizer_eigen a z hz hzmax
  have hz0 (n : Fin N) : 0 ≤ z n := abs_nonneg _
  have hnonzero : ∃ j, 0 < z j := by
    by_contra h
    push Not at h
    have hzall : ∀ n, z n = 0 := fun n => le_antisymm (h n) (hz0 n)
    have hs : ∑ n, z n ^ 2 = 1 := hz
    simp [hzall] at hs
  obtain ⟨j, hj⟩ := hnonzero
  refine ⟨z, hz, hzmax, ?_, heig⟩
  intro n
  by_contra h
  have hn : z n = 0 := le_antisymm (le_of_not_gt h) (hz0 n)
  have hnj : n ≠ j := by intro he; subst j; linarith
  have hs : 0 < ∑ m, K N a n m * z m := by
    apply sum_pos'
    · intro m _
      by_cases hm : n = m
      · subst m; simp [hn]
      · exact mul_nonneg (offdiag_pos ha n m hm).le (hz0 m)
    · exact ⟨j, mem_univ j, mul_pos (offdiag_pos ha n j hnj) hj⟩
  rw [heig, hn, mul_zero] at hs
  exact lt_irrefl _ hs

private theorem kappa_ge_first {N : ℕ} (hN : 0 < N) (a : ℕ → ℝ) :
    a 1 ≤ kappa N a := by
  classical
  let e : Fin N → ℝ := Pi.single ⟨0, hN⟩ 1
  have he : e ∈ sphere N := by simp [e, sphere, Pi.single_apply]
  have hq : qf N a e = a 1 := by
    simp [qf, e, Pi.single_apply, K, s, w]
  exact hq ▸ qf_le_kappa a he

private def adjusted (a : ℕ → ℝ) (j : ℕ) : ℝ := if j = 0 then a 1 else a j

private theorem adjusted_pos {a : ℕ → ℝ} (ha : IsKernel a) (j : ℕ) :
    0 < adjusted a j := by
  cases j with
  | zero => simpa [adjusted] using ha.1 1 le_rfl
  | succ j => simpa [adjusted] using ha.1 (j + 1) (by omega)

private theorem adjusted_antitone {a : ℕ → ℝ} (ha : IsKernel a) :
    Antitone (adjusted a) := by
  apply antitone_nat_of_succ_le
  intro j
  cases j with
  | zero => simp [adjusted]
  | succ j => simpa [adjusted] using ha.2 (j + 1) (by omega)

/-- The diagonal correction in the gap-variable eigen-equation. -/
private theorem gap_entry {N : ℕ} (a : ℕ → ℝ) (n m : Fin N) :
    rowKernel (adjusted a) n.val m.val / s m.val =
      s n.val * K N a n m +
        if m = n then (a 1 + 2 * ∑ j ∈ Icc 1 n.val, a j) / s n.val else 0 := by
  classical
  have hn := (root_pos n.val).ne'
  have hm := (root_pos m.val).ne'
  by_cases h : n = m
  · subst m
    simp only [rowKernel, adjusted, Nat.dist_self, ite_true, K,
      show n.val + n.val + 1 ≠ 0 by omega, ite_false]
    rw [← root_sq n.val]
    field_simp
    <;> ring
  · have hd : Nat.dist n.val m.val ≠ 0 := by
      have hv : n.val ≠ m.val := fun hh => h (Fin.ext hh)
      unfold Nat.dist
      omega
    simp only [rowKernel, adjusted, hd, ite_false, K, h, Ne.symm h,
      show n.val + m.val + 1 ≠ 0 by omega, sub_zero, add_zero]
    field_simp

/-- Lemma 7: a finite KAY Rayleigh maximizer can be chosen in the positive,\n+gap-variable decreasing cone. -/
theorem exists_cone_maximizer {N} (hN : 0 < N) {a : ℕ → ℝ} (ha : IsKernel a) :
    ∃ x ∈ sphere N, qf N a x = kappa N a ∧ InCone x := by
  classical
  obtain ⟨z, hz, hzmax, hzpos, heig⟩ := exists_positive_maximizer hN ha
  let y : Fin N → ℝ := fun n => z n / s n.val
  have hy (n : Fin N) : 0 < y n := div_pos (hzpos n) (root_pos n.val)
  have hk : 0 < kappa N a := lt_of_lt_of_le (ha.1 1 le_rfl) (kappa_ge_first hN a)
  let d : ℕ → ℝ := fun n => kappa N a * w n + a 1 + 2 * ∑ j ∈ Icc 1 n, a j
  have hdpos (n : ℕ) : 0 < d n := by
    have hsum : 0 ≤ ∑ j ∈ Icc 1 n, a j :=
      sum_nonneg fun j hj => (ha.1 j (mem_Icc.mp hj).1).le
    dsimp [d]
    positivity [weight_pos n, ha.1 1 le_rfl]
  have hdmono : Monotone d := by
    intro n m hnm
    have hw : w n ≤ w m := by
      unfold w
      exact_mod_cast (show 2 * n + 1 ≤ 2 * m + 1 by omega)
    have hs : (∑ j ∈ Icc 1 n, a j) ≤ ∑ j ∈ Icc 1 m, a j := by
      apply sum_le_sum_of_subset_of_nonneg (Icc_subset_Icc le_rfl hnm)
      intro j hj _
      exact (ha.1 j (mem_Icc.mp hj).1).le
    dsimp [d]
    nlinarith
  let C : Matrix (Fin N) (Fin N) ℝ := fun n m => rowKernel (adjusted a) n.val m.val
  have hCpos (n m : Fin N) : 0 < C n m :=
    add_pos (adjusted_pos ha _) (adjusted_pos ha _)
  have hCy (n : Fin N) : (∑ m, C n m * y m) = d n.val * y n := by
    have hterm (m : Fin N) :
        C n m * y m = s n.val * (K N a n m * z m) +
          if m = n then (a 1 + 2 * ∑ j ∈ Icc 1 n.val, a j) * y n else 0 := by
      have he := congrArg (fun t : ℝ => t * z m) (gap_entry a n m)
      by_cases hm : m = n
      · subst m
        simp only [ite_true] at he ⊢
        dsimp [C, y]
        convert he using 1 <;> ring
      · simp only [hm, ite_false, zero_mul, add_zero] at he ⊢
        dsimp [C, y]
        convert he using 1 <;> ring
    simp_rw [hterm, sum_add_distrib, ← mul_sum]
    simp only [sum_ite_eq', mem_univ, ite_true]
    rw [heig]
    dsimp [d, y]
    rw [← root_sq n.val]
    field_simp
    <;> ring
  let Q : Matrix (Fin N) (Fin N) ℝ := fun n m => C n m / d n.val
  have hQpos (n m : Fin N) : 0 < Q n m := div_pos (hCpos n m) (hdpos n.val)
  have hQy (n : Fin N) : (∑ m, Q n m * y m) = y n := by
    simp only [Q, div_mul_eq_mul_div, ← sum_div]
    rw [hCy]
    exact mul_div_cancel_left₀ (y n) (hdpos n.val).ne'
  have hpres (v : Fin N → ℝ) (hv : ∀ n, 0 ≤ v n) (hvdec : Antitone v) :
      Antitone (fun n => ∑ m, Q n m * v m) := by
    have hrow := rowKernel_antitone (adjusted a) (adjusted_antitone ha) v hv hvdec
    intro n m hnm
    have hnum (i : Fin N) : 0 ≤ ∑ j, C i j * v j :=
      sum_nonneg fun j _ => mul_nonneg (hCpos i j).le (hv j)
    simp only [Q, div_mul_eq_mul_div, ← sum_div]
    exact div_le_div₀ (hnum n) (hrow hnm) (hdpos n.val) (hdmono hnm)
  have hydec := antitone_of_positive_fixed hN Q y hy hQpos hQy hpres
  exact ⟨z, hz, hzmax, (fun n => (hzpos n).le), hydec⟩

end KayProof


==> anc/lean/KayProof/Conj3.lean <==
import KayProof.Defs

open Finset

namespace KayProof

private theorem kernel_strictAnti {a : ℕ → ℝ}
    (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) :
    StrictAnti (fun j : ℕ => a (j + 1)) := by
  apply strictAnti_nat_of_succ_lt
  intro j
  simpa [Nat.add_assoc] using hdec (j + 1) (by omega)

/-- The Hankel grid average strictly decreases as the square grows. -/
private theorem grid_average_step {a : ℕ → ℝ}
    (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) {l : ℕ} (hl : 0 < l) :
    (∑ i ∈ range (l + 1), ∑ j ∈ range (l + 1), a (i + j + 1)) /
        ((l + 1 : ℕ) : ℝ) ^ 2 <
      (∑ i ∈ range l, ∑ j ∈ range l, a (i + j + 1)) / (l : ℝ) ^ 2 := by
  let S : ℝ := ∑ i ∈ range l, ∑ j ∈ range l, a (i + j + 1)
  let R : ℝ := ∑ j ∈ range l, a (l + j + 1)
  let C : ℝ := a (l + l + 1)
  have ha := kernel_strictAnti hdec
  have hS : (l : ℝ) * R < S := by
    have h : ∑ _i ∈ range l, R < ∑ i ∈ range l, ∑ j ∈ range l, a (i + j + 1) := by
      apply Finset.sum_lt_sum
      · intro i hi
        apply le_of_lt
        dsimp [R]
        apply Finset.sum_lt_sum
        · intro j hj
          apply le_of_lt
          exact ha (by simp only [mem_range] at hi; omega : i + j < l + j)
        · exact ⟨0, mem_range.mpr hl, ha (by simp only [mem_range] at hi; omega : i + 0 < l + 0)⟩
      · refine ⟨0, mem_range.mpr hl, ?_⟩
        dsimp [R]
        apply Finset.sum_lt_sum
        · intro j hj
          exact le_of_lt (ha (by omega : 0 + j < l + j))
        · exact ⟨0, mem_range.mpr hl, ha (by omega : 0 + 0 < l + 0)⟩
    simpa [S] using h
  have hR : (l : ℝ) * C < R := by
    have h : ∑ _j ∈ range l, C < ∑ j ∈ range l, a (l + j + 1) := by
      apply Finset.sum_lt_sum
      · intro j hj
        exact le_of_lt (ha (by simp only [mem_range] at hj; omega : l + j < l + l))
      · exact ⟨0, mem_range.mpr hl, ha (by omega : l + 0 < l + l)⟩
    simpa [C, R] using h
  have hsum : (∑ i ∈ range (l + 1), ∑ j ∈ range (l + 1), a (i + j + 1)) = S + 2 * R + C := by
    simp only [Finset.sum_range_succ]
    dsimp [S, R, C]
    rw [Finset.sum_add_distrib]
    have heq : (∑ i ∈ range l, a (i + l + 1)) = ∑ j ∈ range l, a (l + j + 1) := by
      apply Finset.sum_congr rfl
      intro i hi
      congr 1
      omega
    rw [heq]
    ring
  rw [hsum]
  change (S + 2 * R + C) / ((l + 1 : ℕ) : ℝ) ^ 2 < S / (l : ℝ) ^ 2
  have hlr : (0 : ℝ) < l := by exact_mod_cast hl
  have hl1 : (0 : ℝ) < ((l + 1 : ℕ) : ℝ) := by exact_mod_cast (show 0 < l + 1 by omega)
  apply (div_lt_div_iff₀ (sq_pos_of_pos hl1) (sq_pos_of_pos hlr)).2
  push_cast
  nlinarith [mul_pos hlr (sub_pos.mpr hS), mul_pos hlr (sub_pos.mpr hR)]

/-- The normalized Hankel sums are strictly decreasing at positive sizes. -/
private theorem cN_strictAnti {a : ℕ → ℝ}
    (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) :
    StrictAnti (fun n : ℕ => cN (n + 1) a) := by
  apply strictAnti_nat_of_succ_lt
  intro n
  have h := grid_average_step hdec (show 0 < n + 1 by omega)
  simp_rw [← Fin.sum_univ_eq_sum_range] at h
  simpa [cN, Nat.add_assoc] using h

private def preVec {N : ℕ} (l : ℕ) (n : Fin N) : ℝ :=
  if n.val < l then 1 else 0

private theorem sum_w_range (l : ℕ) : (∑ n ∈ range l, w n) = (l : ℝ) ^ 2 := by
  induction l with
  | zero => simp
  | succ l ih =>
    rw [sum_range_succ, ih]
    simp only [w, Nat.cast_add, Nat.cast_one]
    ring

/-- The denominator of a prefix vector is the square of its length. -/
private theorem prefix_D {N l : ℕ} (hl : l ≤ N) :
    D N (preVec l) = (l : ℝ) ^ 2 := by
  rw [D, ← sum_w_range l]
  have h : (∑ n : Fin N, w n.val * preVec l n ^ 2) =
      ∑ n : Fin N, if n.val < l then w n.val else 0 := by
    apply sum_congr rfl
    intro n hn
    by_cases h : n.val < l <;> simp [preVec, h]
  rw [h]
  rw [show (∑ n : Fin N, if n.val < l then w n.val else 0) =
      ∑ n ∈ range N, if n < l then w n else 0 by
        exact Fin.sum_univ_eq_sum_range (fun n : ℕ => if n < l then w n else 0) N]
  rw [← sum_filter]
  have hfilter : (range N).filter (fun n => n < l) = range l := by
    ext n
    simp only [mem_filter, mem_range]
    omega
  rw [hfilter]

private def padded {N : ℕ} (θ : Fin N → ℝ) (i : ℕ) : ℝ :=
  if h : i < N then θ ⟨i, h⟩ else 0

private def gap {N : ℕ} (θ : Fin N → ℝ) (i : ℕ) : ℝ :=
  padded θ i - padded θ (i + 1)

private theorem gap_nonneg {N : ℕ} {θ : Fin N → ℝ}
    (h0 : ∀ n, 0 ≤ θ n) (hmono : Antitone θ) (i : ℕ) :
    0 ≤ gap θ i := by
  unfold gap padded
  split_ifs with hi hj
  · exact sub_nonneg.mpr (hmono (show (⟨i, hi⟩ : Fin N) ≤ ⟨i + 1, hj⟩ by simp))
  · exact sub_nonneg.mpr (by simpa using h0 ⟨i, hi⟩)
  · omega
  · simp

/-- Every antitone nonnegative vector is a nonnegative sum of prefixes. -/
private theorem prefix_decomposition {N : ℕ} (θ : Fin N → ℝ) (n : Fin N) :
    θ n = ∑ i ∈ range N, gap θ i * preVec (i + 1) n := by
  have hp : padded θ N = 0 := by simp [padded]
  have ht : (∑ i ∈ Ico n.val N, gap θ i) = padded θ n.val := by
    have h := Finset.sum_Ico_sub (padded θ) (show n.val ≤ N by omega)
    have hn : (∑ i ∈ Ico n.val N, gap θ i) =
        -(∑ i ∈ Ico n.val N, (padded θ (i + 1) - padded θ i)) := by
      rw [← Finset.sum_neg_distrib]
      apply Finset.sum_congr rfl
      intro i hi
      simp only [gap]
      ring
    rw [hn, h, hp]
    ring
  calc
    θ n = padded θ n.val := by simp [padded, n.isLt]
    _ = ∑ i ∈ Ico n.val N, gap θ i := ht.symm
    _ = ∑ i ∈ range N, gap θ i * preVec (i + 1) n := by
      rw [show Ico n.val N = (range N).filter (fun i => n.val ≤ i) by
        ext i; simp; omega]
      rw [Finset.sum_filter]
      apply Finset.sum_congr rfl
      intro i hi
      by_cases h : n.val ≤ i
      · simp [preVec, h, show n.val < i + 1 by omega]
      · simp [preVec, h, show ¬ n.val < i + 1 by omega]

private theorem range_dist_sum (a : ℕ → ℝ) (n : ℕ) :
    (∑ m ∈ range n, a (n - m)) = ∑ k ∈ Icc 1 n, a k := by
  apply Finset.sum_bij (fun m _ => n - m)
  · intro m hm
    simp only [mem_range] at hm
    simp only [mem_Icc]
    omega
  · intro m hm m' hm' heq
    simp only [mem_range] at hm hm'
    omega
  · intro k hk
    simp only [mem_Icc] at hk
    refine ⟨n - k, mem_range.mpr (by omega), ?_⟩
    omega
  · intro m hm
    rfl

/-- On a prefix, the Toeplitz contribution exactly cancels the subtraction. -/
private theorem toeplitz_prefix (a : ℕ → ℝ) (l : ℕ) :
    (∑ n ∈ range l, ∑ m ∈ range l,
      if n = m then 0 else a (Nat.dist n m)) =
      2 * ∑ n ∈ range l, ∑ k ∈ Icc 1 n, a k := by
  let lower : ℝ := ∑ n ∈ range l, ∑ m ∈ range l,
    if m < n then a (Nat.dist n m) else 0
  have hswap : (∑ n ∈ range l, ∑ m ∈ range l,
      if n < m then a (Nat.dist n m) else 0) = lower := by
    dsimp [lower]
    rw [Finset.sum_comm]
    apply sum_congr rfl
    intro n hn
    apply sum_congr rfl
    intro m hm
    rw [Nat.dist_comm]
  have hsplit : (∑ n ∈ range l, ∑ m ∈ range l,
      if n = m then 0 else a (Nat.dist n m)) =
      lower + (∑ n ∈ range l, ∑ m ∈ range l,
        if n < m then a (Nat.dist n m) else 0) := by
    dsimp [lower]
    rw [← sum_add_distrib]
    apply sum_congr rfl
    intro n hn
    rw [← sum_add_distrib]
    apply sum_congr rfl
    intro m hm
    rcases lt_trichotomy n m with h | h | h
    · simp [h, ne_of_lt h, not_lt_of_ge (le_of_lt h)]
    · subst m; simp
    · simp [h, Ne.symm (ne_of_lt h), not_lt_of_ge (le_of_lt h)]
  have hlower : lower = ∑ n ∈ range l, ∑ k ∈ Icc 1 n, a k := by
    dsimp [lower]
    apply sum_congr rfl
    intro n hn
    rw [← sum_filter]
    have hf : (range l).filter (fun m => m < n) = range n := by
      ext m
      simp only [mem_filter, mem_range] at *
      omega
    rw [hf]
    calc
      (∑ m ∈ range n, a (Nat.dist n m)) =
          ∑ m ∈ range n, a (n - m) := by
        apply sum_congr rfl
        intro m hm
        rw [Nat.dist_comm n m, Nat.dist_eq_sub_of_le (show m ≤ n by simp only [mem_range] at hm; omega)]
      _ = ∑ k ∈ Icc 1 n, a k := range_dist_sum a n
  rw [hsplit, hswap, hlower]
  ring

private theorem sum_fin_trunc {N l : ℕ} (hl : l ≤ N) (f : ℕ → ℝ) :
    (∑ n : Fin N, if n.val < l then f n.val else 0) = ∑ n ∈ range l, f n := by
  rw [show (∑ n : Fin N, if n.val < l then f n.val else 0) =
      ∑ n ∈ range N, if n < l then f n else 0 by
        exact Fin.sum_univ_eq_sum_range (fun n : ℕ => if n < l then f n else 0) N]
  rw [← sum_filter]
  have hf : (range N).filter (fun n => n < l) = range l := by
    ext n; simp only [mem_filter, mem_range]; omega
  rw [hf]

/-- The numerator of a prefix vector is its Hankel grid sum. -/
private theorem prefix_G {N l : ℕ} (hl : l ≤ N) (a : ℕ → ℝ) :
    G N a (preVec l) = ∑ n ∈ range l, ∑ m ∈ range l, a (n + m + 1) := by
  have hdiag : (∑ n : Fin N, (2 * ∑ k ∈ Icc 1 n.val, a k) * preVec l n ^ 2) =
      2 * ∑ n ∈ range l, ∑ k ∈ Icc 1 n, a k := by
    rw [Finset.mul_sum]
    rw [← sum_fin_trunc hl]
    apply sum_congr rfl
    intro n hn
    by_cases h : n.val < l <;> simp [preVec, h]
  have hdouble : (∑ n : Fin N, ∑ m : Fin N,
      preVec l n * ((if n = m then 0 else a (Nat.dist n.val m.val)) +
        a (n.val + m.val + 1)) * preVec l m) =
      ∑ n ∈ range l, ∑ m ∈ range l,
        ((if n = m then 0 else a (Nat.dist n m)) + a (n + m + 1)) := by
    rw [← sum_fin_trunc hl]
    apply sum_congr rfl
    intro n hn
    by_cases h : n.val < l
    · simp only [preVec, h]
      rw [← sum_fin_trunc hl]
      apply sum_congr rfl
      intro m hm
      by_cases hm' : m.val < l
      · simp [hm', Fin.ext_iff]
      · simp [hm']
    · simp [preVec, h]
  unfold G
  rw [hdiag, hdouble]
  simp only [sum_add_distrib]
  rw [toeplitz_prefix]
  ring

private noncomputable def B (N : ℕ) (a : ℕ → ℝ) (x y : Fin N → ℝ) : ℝ :=
  -(∑ n : Fin N, (2 * ∑ k ∈ Icc 1 n.val, a k) * x n * y n) +
    (∑ n : Fin N, ∑ m : Fin N,
      x n * ((if n = m then 0 else a (Nat.dist n.val m.val)) +
        a (n.val + m.val + 1)) * y m) -
    cN N a * ∑ n : Fin N, w n.val * x n * y n

private theorem B_self (N : ℕ) (a : ℕ → ℝ) (x : Fin N → ℝ) :
    B N a x x = G N a x - cN N a * D N x := by
  simp only [B, G, D, pow_two]
  congr 1
  · congr 1
    congr 1
    apply sum_congr rfl
    intro n hn
    ring
  · congr 1
    apply sum_congr rfl
    intro n hn
    ring

private theorem B_symm (N : ℕ) (a : ℕ → ℝ) (x y : Fin N → ℝ) :
    B N a x y = B N a y x := by
  unfold B
  have hd : (∑ n : Fin N, (2 * ∑ k ∈ Icc 1 n.val, a k) * x n * y n) =
      ∑ n : Fin N, (2 * ∑ k ∈ Icc 1 n.val, a k) * y n * x n := by
    apply sum_congr rfl
    intro n hn
    ring
  have hw : (∑ n : Fin N, w n.val * x n * y n) =
      ∑ n : Fin N, w n.val * y n * x n := by
    apply sum_congr rfl
    intro n hn
    ring
  rw [hd, hw]
  congr 1
  congr 1
  rw [sum_comm]
  apply sum_congr rfl
  intro n hn
  apply sum_congr rfl
  intro m hm
  rw [Nat.dist_comm, show n.val + m.val + 1 = m.val + n.val + 1 by omega]
  by_cases h : n = m <;> simp [h, eq_comm] <;> ring

private theorem prefix_diag {N l t : ℕ} (hlt : l ≤ t) (hlN : l ≤ N)
    (f : ℕ → ℝ) :
    (∑ n : Fin N, f n.val * preVec l n * preVec t n) =
      ∑ n ∈ range l, f n := by
  rw [← sum_fin_trunc hlN]
  apply sum_congr rfl
  intro n hn
  by_cases h : n.val < l
  · have ht : n.val < t := by omega
    simp [preVec, h, ht]
  · simp [preVec, h]

private theorem prefix_double {N l t : ℕ} (hlN : l ≤ N) (htN : t ≤ N)
    (a : ℕ → ℝ) :
    (∑ n : Fin N, ∑ m : Fin N,
      preVec l n * ((if n = m then 0 else a (Nat.dist n.val m.val)) +
        a (n.val + m.val + 1)) * preVec t m) =
      ∑ n ∈ range l, ∑ m ∈ range t,
        ((if n = m then 0 else a (Nat.dist n m)) + a (n + m + 1)) := by
  rw [← sum_fin_trunc hlN]
  apply sum_congr rfl
  intro n hn
  by_cases h : n.val < l
  · simp only [preVec, h]
    rw [← sum_fin_trunc htN]
    apply sum_congr rfl
    intro m hm
    by_cases hm' : m.val < t
    · simp [hm', Fin.ext_iff]
    · simp [hm']
  · simp [preVec, h]

private theorem B_prefix_le {N l t : ℕ} (hlt : l ≤ t) (htN : t ≤ N)
    {a : ℕ → ℝ} (hpos : ∀ j, 1 ≤ j → 0 < a j) :
    B N a (preVec l) (preVec l) ≤ B N a (preVec l) (preVec t) := by
  have hlN : l ≤ N := le_trans hlt htN
  unfold B
  rw [prefix_diag le_rfl hlN (fun n => 2 * ∑ k ∈ Icc 1 n, a k),
      prefix_diag hlt hlN (fun n => 2 * ∑ k ∈ Icc 1 n, a k),
      prefix_diag le_rfl hlN w, prefix_diag hlt hlN w,
      prefix_double hlN hlN, prefix_double hlN htN]
  have hh : (∑ n ∈ range l, ∑ m ∈ range l,
        ((if n = m then 0 else a (Nat.dist n m)) + a (n + m + 1))) ≤
      ∑ n ∈ range l, ∑ m ∈ range t,
        ((if n = m then 0 else a (Nat.dist n m)) + a (n + m + 1)) := by
    apply sum_le_sum
    intro n hn
    apply sum_le_sum_of_subset_of_nonneg (range_mono hlt)
    intro m hm hnot
    have hhank : 0 ≤ a (n + m + 1) := le_of_lt (hpos _ (by omega))
    have he : n ≠ m := by
      simp only [mem_range] at hn hnot
      omega
    have hdist : 1 ≤ Nat.dist n m := by
      have : Nat.dist n m ≠ 0 := fun h => he (Nat.eq_of_dist_eq_zero h)
      omega
    simp only [ite_eq_right he]
    exact add_nonneg (le_of_lt (hpos _ hdist)) hhank
  linarith

private theorem B_prefix_self {N l : ℕ} (hl : 0 < l) (hlN : l ≤ N) (a : ℕ → ℝ) :
    B N a (preVec l) (preVec l) = (l : ℝ) ^ 2 * (cN l a - cN N a) := by
  rw [B_self, prefix_G hlN, prefix_D hlN]
  have hlr : (0 : ℝ) < l := by exact_mod_cast hl
  have hc : (∑ n ∈ range l, ∑ m ∈ range l, a (n + m + 1)) =
      cN l a * (l : ℝ) ^ 2 := by
    unfold cN
    rw [div_mul_cancel₀ _ (ne_of_gt (sq_pos_of_pos hlr))]
    simp_rw [← Fin.sum_univ_eq_sum_range]
  rw [hc]
  ring

private theorem B_prefix_self_nonneg {N l : ℕ} (hl : 0 < l) (hlN : l ≤ N)
    {a : ℕ → ℝ} (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) :
    0 ≤ B N a (preVec l) (preVec l) := by
  rw [B_prefix_self hl hlN]
  apply mul_nonneg (sq_nonneg _)
  apply sub_nonneg.mpr
  by_cases h : l = N
  · simp [h]
  · have hlt : l < N := lt_of_le_of_ne hlN h
    cases l with
    | zero => omega
    | succ l =>
      cases N with
      | zero => omega
      | succ n => exact le_of_lt (cN_strictAnti hdec (by omega : l < n))

private theorem B_prefix_self_pos {N l : ℕ} (hl : 0 < l) (hlN : l < N)
    {a : ℕ → ℝ} (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) :
    0 < B N a (preVec l) (preVec l) := by
  rw [B_prefix_self hl (le_of_lt hlN)]
  apply mul_pos
  · exact sq_pos_of_pos (by exact_mod_cast hl)
  · apply sub_pos.mpr
    cases l with
    | zero => omega
    | succ l =>
      cases N with
      | zero => omega
      | succ n => exact cN_strictAnti hdec (by omega : l < n)

private theorem B_prefix_nonneg {N l t : ℕ} (hl : 0 < l) (ht : 0 < t)
    (hlN : l ≤ N) (htN : t ≤ N) {a : ℕ → ℝ}
    (hpos : ∀ j, 1 ≤ j → 0 < a j)
    (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) :
    0 ≤ B N a (preVec l) (preVec t) := by
  rcases le_total l t with h | h
  · exact le_trans (B_prefix_self_nonneg hl hlN hdec) (B_prefix_le h htN hpos)
  · rw [B_symm]
    exact le_trans (B_prefix_self_nonneg ht htN hdec) (B_prefix_le h hlN hpos)

private theorem B_add_left (N : ℕ) (a : ℕ → ℝ) (x y z : Fin N → ℝ) :
    B N a (fun n => x n + y n) z = B N a x z + B N a y z := by
  simp only [B, mul_add, add_mul, sum_add_distrib]
  ring

private theorem B_mul_left (N : ℕ) (a : ℕ → ℝ) (c : ℝ) (x y : Fin N → ℝ) :
    B N a (fun n => c * x n) y = c * B N a x y := by
  simp only [B]
  simp_rw [show ∀ d x y : ℝ, d * (c * x) * y = c * (d * x * y) by
    intros; ring]
  simp_rw [show ∀ x d y : ℝ, (c * x) * d * y = c * (x * d * y) by
    intros; ring]
  simp only [← Finset.mul_sum]
  ring

private theorem B_sum_left {ι : Type*} (s : Finset ι) (N : ℕ) (a : ℕ → ℝ)
    (v : ι → Fin N → ℝ) (y : Fin N → ℝ) :
    B N a (fun n => ∑ i ∈ s, v i n) y = ∑ i ∈ s, B N a (v i) y := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [B]
  | @insert i s hi ih =>
    simp only [sum_insert hi]
    rw [B_add_left, ih]

/-- Expansion of the quadratic form in the nonnegative prefix increments. -/
private theorem B_expansion (N : ℕ) (a : ℕ → ℝ) (θ : Fin N → ℝ) :
    B N a θ θ =
      ∑ i ∈ range N, ∑ j ∈ range N,
        gap θ i * gap θ j * B N a (preVec (i + 1)) (preVec (j + 1)) := by
  let v : ℕ → Fin N → ℝ := fun i n => gap θ i * preVec (i + 1) n
  have hθ : θ = fun n => ∑ i ∈ range N, v i n := by
    funext n
    exact prefix_decomposition θ n
  conv_lhs => rw [hθ]
  rw [B_sum_left]
  apply sum_congr rfl
  intro i hi
  rw [B_symm, B_sum_left]
  apply sum_congr rfl
  intro j hj
  dsimp [v]
  rw [B_mul_left, B_symm, B_mul_left]
  ring

private theorem expansion_term_nonneg {N : ℕ} {a : ℕ → ℝ} {θ : Fin N → ℝ}
    (hpos : ∀ j, 1 ≤ j → 0 < a j)
    (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j)
    (h0 : ∀ n, 0 ≤ θ n) (hmono : Antitone θ)
    {i j : ℕ} (hi : i ∈ range N) (hj : j ∈ range N) :
    0 ≤ gap θ i * gap θ j * B N a (preVec (i + 1)) (preVec (j + 1)) := by
  apply mul_nonneg (mul_nonneg (gap_nonneg h0 hmono i) (gap_nonneg h0 hmono j))
  apply B_prefix_nonneg (by omega) (by omega) (by simpa using hi) (by simpa using hj) hpos hdec

/-- Truncated Conjecture 3: the prefix decomposition gives the sharp lower bound. -/
theorem conj3 {N} (hN : 0 < N) {a : ℕ → ℝ} (hpos : ∀ j, 1 ≤ j → 0 < a j)
    (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) {θ : Fin N → ℝ} (h0 : ∀ n, 0 ≤ θ n)
    (hmono : Antitone θ) : cN N a * D N θ ≤ G N a θ := by
  have _ := hN
  have hb : 0 ≤ B N a θ θ := by
    rw [B_expansion]
    apply sum_nonneg
    intro i hi
    apply sum_nonneg
    intro j hj
    exact expansion_term_nonneg hpos hdec h0 hmono hi hj
  rw [B_self] at hb
  linarith

/-- Equality in truncated Conjecture 3 holds exactly for constant vectors. -/
theorem conj3_eq_iff {N} (hN : 0 < N) {a : ℕ → ℝ} (hpos : ∀ j, 1 ≤ j → 0 < a j)
    (hdec : ∀ j, 1 ≤ j → a (j + 1) < a j) {θ : Fin N → ℝ} (h0 : ∀ n, 0 ≤ θ n)
    (hmono : Antitone θ) : G N a θ = cN N a * D N θ ↔ ∀ n m, θ n = θ m := by
  constructor
  · intro heq
    have hz : B N a θ θ = 0 := by rw [B_self, heq, sub_self]
    rw [B_expansion] at hz
    have hrow : ∀ i ∈ range N, (∑ j ∈ range N,
        gap θ i * gap θ j * B N a (preVec (i + 1)) (preVec (j + 1))) = 0 := by
      apply (sum_eq_zero_iff_of_nonneg ?_).mp hz
      intro i hi
      apply sum_nonneg
      intro j hj
      exact expansion_term_nonneg hpos hdec h0 hmono hi hj
    have hgap : ∀ i, i + 1 < N → gap θ i = 0 := by
      intro i hi
      have himem : i ∈ range N := mem_range.mpr (by omega)
      have hterm := (sum_eq_zero_iff_of_nonneg
        (fun j hj => expansion_term_nonneg hpos hdec h0 hmono himem hj)).mp
          (hrow i himem) i himem
      have hbpos : 0 < B N a (preVec (i + 1)) (preVec (i + 1)) :=
        B_prefix_self_pos (by omega) hi hdec
      have hg := gap_nonneg h0 hmono i
      by_contra hn
      have hgp : 0 < gap θ i := lt_of_le_of_ne hg (Ne.symm hn)
      have hh : 0 < gap θ i * gap θ i * B N a (preVec (i + 1)) (preVec (i + 1)) :=
        mul_pos (mul_pos hgp hgp) hbpos
      linarith
    have hc : ∀ k, k < N → padded θ k = padded θ 0 := by
      intro k
      induction k with
      | zero => simp
      | succ k ih =>
        intro hk
        have hh := hgap k hk
        change padded θ k - padded θ (k + 1) = 0 at hh
        exact (sub_eq_zero.mp hh).symm.trans (ih (by omega))
    intro n m
    have hn := hc n.val n.isLt
    have hm := hc m.val m.isLt
    simp only [padded, n.isLt, m.isLt, dite_true] at hn hm
    exact hn.trans hm.symm
  · intro hc
    let c := θ ⟨0, hN⟩
    have hθ : θ = fun n => c * preVec N n := by
      funext n
      simp [preVec, n.isLt, c, hc n ⟨0, hN⟩]
    apply sub_eq_zero.mp
    rw [← B_self, hθ, B_mul_left, B_symm, B_mul_left,
      B_prefix_self hN le_rfl]
    ring

end KayProof


==> anc/lean/KayProof/Defs.lean <==
/-
Definitions for the finite-dimensional (N-frequency truncated) KAY operator.

Notation follows the paper: indices n, m ∈ {0, …, N-1}, w n = 2n+1, a kernel
a : ℕ → ℝ (only the values a j with j ≥ 1 enter), and

  K[a]_{nm} = ((1-δ_{nm}) a_{|n-m|} + a_{n+m+1}) / (√w_n √w_m) - δ_{nm} (2/w_n) Σ_{j=1}^{n} a_j.

The top eigenvalue is defined variationally (Rayleigh–Ritz) as the supremum of
the quadratic form over the unit sphere.
-/
import Mathlib

open Finset

namespace KayProof

/-- `w n = 2n+1`. -/
noncomputable def w (n : ℕ) : ℝ := 2 * (n : ℝ) + 1

/-- `s n = √(2n+1)`. -/
noncomputable def s (n : ℕ) : ℝ := Real.sqrt (w n)

/-- Truncated KAY matrix on `Fin N`. -/
noncomputable def K (N : ℕ) (a : ℕ → ℝ) : Matrix (Fin N) (Fin N) ℝ := fun n m =>
  ((if n = m then 0 else a (Nat.dist n.val m.val)) + a (n.val + m.val + 1)) / (s n.val * s m.val)
    - (if n = m then 2 / w n.val * ∑ j ∈ Icc 1 n.val, a j else 0)

/-- Quadratic form `⟨x, K[a] x⟩`. -/
noncomputable def qf (N : ℕ) (a : ℕ → ℝ) (x : Fin N → ℝ) : ℝ :=
  ∑ n, ∑ m, x n * K N a n m * x m

/-- Unit sphere of `ℝ^N` (Euclidean norm). -/
def sphere (N : ℕ) : Set (Fin N → ℝ) := {x | ∑ n, x n ^ 2 = 1}

/-- Top eigenvalue, defined as the supremum of the Rayleigh quotient. -/
noncomputable def kappa (N : ℕ) (a : ℕ → ℝ) : ℝ := sSup (qf N a '' sphere N)

/-- A kernel: positive and non-increasing on `j ≥ 1`. -/
def IsKernel (a : ℕ → ℝ) : Prop :=
  (∀ j, 1 ≤ j → 0 < a j) ∧ ∀ j, 1 ≤ j → a (j + 1) ≤ a j

/-- The cone: `x ≥ 0` and the gap variables `y n = x n / √w n` non-increasing. -/
def InCone {N : ℕ} (x : Fin N → ℝ) : Prop :=
  (∀ n, 0 ≤ x n) ∧ ∀ n m : Fin N, n ≤ m → x m / s m.val ≤ x n / s n.val

/-- Einstein kernel `a_j(v) = v²/(v²+j²)`. -/
noncomputable def einstein (v : ℝ) : ℕ → ℝ := fun j => v ^ 2 / (v ^ 2 + (j : ℝ) ^ 2)

/-- The γ = 2 kernel `j⁻²` (the strong-coupling limit). -/
noncomputable def invSq : ℕ → ℝ := fun j => 1 / (j : ℝ) ^ 2

/-! ### Conjecture 3 of KAY Part II -/

/-- Numerator `𝒢_N[a](θ)`. -/
noncomputable def G (N : ℕ) (a : ℕ → ℝ) (θ : Fin N → ℝ) : ℝ :=
  -(∑ n : Fin N, (2 * ∑ k ∈ Icc 1 n.val, a k) * θ n ^ 2)
    + ∑ n : Fin N, ∑ m : Fin N,
        θ n * ((if n = m then 0 else a (Nat.dist n.val m.val)) + a (n.val + m.val + 1)) * θ m

/-- Denominator `𝒟_N(θ) = Σ w_n θ_n²`. -/
noncomputable def D (N : ℕ) (θ : Fin N → ℝ) : ℝ := ∑ n : Fin N, w n.val * θ n ^ 2

/-- The constant `c_N[a] = N⁻² Σ_{n,m<N} a_{n+m+1}`. -/
noncomputable def cN (N : ℕ) (a : ℕ → ℝ) : ℝ :=
  (∑ n : Fin N, ∑ m : Fin N, a (n.val + m.val + 1)) / (N : ℝ) ^ 2

end KayProof


==> anc/lean/KayProof/Mu.lean <==
import KayProof.Defs

open Finset

namespace KayProof

/-- The coefficient of the j-th kernel value in the quadratic form (Lemma 6). -/
noncomputable def mu (N j : ℕ) (x : Fin N → ℝ) : ℝ :=
  2 * (∑ n : Fin N, ∑ m : Fin N,
    if m.val = n.val + j then (x m / s m.val) * (x n / s n.val - x m / s m.val) else 0) +
  ∑ n : Fin N, ∑ m : Fin N,
    if n.val + m.val + 1 = j then (x n / s n.val) * (x m / s m.val) else 0

private theorem s_pos (n : ℕ) : 0 < s n := by
  apply Real.sqrt_pos.2
  simp only [w]
  positivity

private theorem s_sq (n : ℕ) : s n ^ 2 = w n := by
  apply Real.sq_sqrt
  simp only [w]
  positivity

private theorem qf_gap (N : ℕ) (a : ℕ → ℝ) (x : Fin N → ℝ) :
    qf N a x =
      (∑ n : Fin N, ∑ m : Fin N,
        ((if n = m then 0 else a (Nat.dist n.val m.val)) + a (n.val + m.val + 1)) *
          (x n / s n.val) * (x m / s m.val)) -
      ∑ n : Fin N, 2 * (∑ j ∈ Icc 1 n.val, a j) * (x n / s n.val) ^ 2 := by
  unfold qf K
  simp only [mul_sub, sub_mul, Finset.sum_sub_distrib]
  congr 1
  · apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro m _
    ring
  · apply Finset.sum_congr rfl
    intro n _
    simp only [mul_ite, ite_mul, mul_zero, zero_mul, Finset.sum_ite_eq, mem_univ, ↓reduceIte]
    have hs := s_sq n.val
    have hn : s n.val ≠ 0 := ne_of_gt (s_pos n.val)
    have hw : w n.val ≠ 0 := by nlinarith [sq_pos_of_ne_zero hn]
    field_simp
    rw [← hs]
    ring

private theorem shift_fiber_sum {N : ℕ} (m : Fin N) (j : ℕ) (c : ℝ) :
    (∑ n : Fin N, if m.val = n.val + j then c else 0) =
      if j ≤ m.val then c else 0 := by
  classical
  by_cases hj : j ≤ m.val
  · let k : Fin N := ⟨m.val - j, lt_of_le_of_lt (Nat.sub_le _ _) m.isLt⟩
    have hk : m.val = k.val + j := by dsimp [k]; omega
    calc
      (∑ n : Fin N, if m.val = n.val + j then c else 0) =
          (if m.val = k.val + j then c else 0) := by
        apply Finset.sum_eq_single_of_mem k (Finset.mem_univ k)
        intro n _ hnk
        apply if_neg
        intro hn
        apply hnk
        apply Fin.ext
        omega
      _ = if j ≤ m.val then c else 0 := by rw [if_pos hk, if_pos hj]
  · rw [if_neg hj]
    apply Finset.sum_eq_zero
    intro n _
    apply if_neg
    intro hn
    exact hj (by omega)

private theorem sum_Icc_mul_eq_sum_shift
    (N : ℕ) (a : ℕ → ℝ) (F : Fin N → ℝ) :
    (∑ n : Fin N, ∑ j ∈ Icc 1 n.val, a j * F n) =
      ∑ j ∈ Icc 1 (2 * N),
        a j * ∑ n : Fin N, ∑ m : Fin N,
          if m.val = n.val + j then F m else 0 := by
  classical
  have hprefix (m : Fin N) :
      (∑ j ∈ Icc 1 m.val, a j * F m) =
        ∑ j ∈ Icc 1 (2 * N),
          a j * (if j ≤ m.val then F m else 0) := by
    refine Finset.sum_subset_zero_on_sdiff ?_ ?_ ?_
    · intro j hj
      rcases Finset.mem_Icc.mp hj with ⟨hj1, hjm⟩
      apply Finset.mem_Icc.mpr
      have hm := m.isLt
      omega
    · intro j hj
      rcases Finset.mem_sdiff.mp hj with ⟨hjBig, hjSmall⟩
      have hjm : ¬j ≤ m.val := by
        intro hle
        apply hjSmall
        exact Finset.mem_Icc.mpr ⟨(Finset.mem_Icc.mp hjBig).1, hle⟩
      rw [if_neg hjm, mul_zero]
    · intro j hj
      rw [if_pos (Finset.mem_Icc.mp hj).2]
  symm
  calc
    (∑ j ∈ Icc 1 (2 * N),
        a j * ∑ n : Fin N, ∑ m : Fin N,
          if m.val = n.val + j then F m else 0) =
        ∑ j ∈ Icc 1 (2 * N), ∑ m : Fin N,
          a j * (if j ≤ m.val then F m else 0) := by
      apply Finset.sum_congr rfl
      intro j _
      rw [Finset.sum_comm]
      simp_rw [shift_fiber_sum]
      rw [Finset.mul_sum]
    _ = ∑ m : Fin N, ∑ j ∈ Icc 1 (2 * N),
          a j * (if j ≤ m.val then F m else 0) := Finset.sum_comm
    _ = ∑ m : Fin N, ∑ j ∈ Icc 1 m.val, a j * F m := by
      apply Finset.sum_congr rfl
      intro m _
      exact (hprefix m).symm

private theorem sum_shift_entry {N : ℕ} (a : ℕ → ℝ) (n m : Fin N) (r : ℝ) :
    (∑ j ∈ Icc 1 (2 * N), a j * (if m.val = n.val + j then r else 0)) =
      if n < m then a (Nat.dist n.val m.val) * r else 0 := by
  classical
  by_cases h : n < m
  · have hnm : n.val < m.val := h
    have hd : m.val - n.val ∈ Icc 1 (2 * N) := by
      simp only [mem_Icc]
      have hm := m.isLt
      omega
    have heq (j : ℕ) : (m.val = n.val + j) ↔ j = m.val - n.val := by omega
    simp_rw [heq, mul_ite, mul_zero]
    simp only [Finset.sum_ite_eq', hd, ↓reduceIte, if_pos h, Nat.dist_eq_sub_of_le hnm.le]
  · have hnm : m.val ≤ n.val := by
      have : ¬n.val < m.val := h
      omega
    simp only [if_neg h]
    apply Finset.sum_eq_zero
    intro j hj
    have hj1 := (mem_Icc.mp hj).1
    have hjne : m.val ≠ n.val + j := by omega
    simp [hjne]

private theorem sum_hankel_entry {N : ℕ} (a : ℕ → ℝ) (n m : Fin N) (r : ℝ) :
    (∑ j ∈ Icc 1 (2 * N), a j * (if n.val + m.val + 1 = j then r else 0)) =
      a (n.val + m.val + 1) * r := by
  classical
  have hmem : n.val + m.val + 1 ∈ Icc 1 (2 * N) := by
    simp only [mem_Icc]
    have hn := n.isLt
    have hm := m.isLt
    omega
  simp only [mul_ite, mul_zero, Finset.sum_ite_eq, hmem, ↓reduceIte]

private theorem sum_offdiag (N : ℕ) (a : ℕ → ℝ) (y : Fin N → ℝ) :
    (∑ n : Fin N, ∑ m : Fin N,
      (if n = m then 0 else a (Nat.dist n.val m.val)) * y n * y m) =
    2 * (∑ n : Fin N, ∑ m : Fin N,
      if n < m then a (Nat.dist n.val m.val) * (y m * y n) else 0) := by
  classical
  let f : Fin N → Fin N → ℝ := fun n m =>
    if n < m then a (Nat.dist n.val m.val) * (y m * y n) else 0
  have hswap : (∑ n, ∑ m, f m n) = ∑ n, ∑ m, f n m := Finset.sum_comm
  have hpoint (n m : Fin N) :
      (if n = m then 0 else a (Nat.dist n.val m.val)) * y n * y m =
        f n m + f m n := by
    rcases lt_trichotomy n m with h | h | h
    · have hne : n ≠ m := ne_of_lt h
      have hn : ¬m < n := not_lt_of_ge h.le
      simp [f, h, hne, hn]
      ring
    · subst m
      simp [f]
    · have hne : n ≠ m := ne_of_gt h
      have hn : ¬n < m := not_lt_of_ge h.le
      simp [f, h, hne, hn, Nat.dist_comm]
      ring
  simp_rw [hpoint, Finset.sum_add_distrib]
  rw [hswap]
  ring

private theorem weighted_shift (N : ℕ) (a : ℕ → ℝ) (F : Fin N → Fin N → ℝ) :
    (∑ j ∈ Icc 1 (2 * N), a j * (∑ n : Fin N, ∑ m : Fin N,
      if m.val = n.val + j then F n m else 0)) =
      ∑ n : Fin N, ∑ m : Fin N,
        if n < m then a (Nat.dist n.val m.val) * F n m else 0 := by
  classical
  calc
    _ = ∑ j ∈ Icc 1 (2 * N), ∑ n : Fin N, ∑ m : Fin N,
          a j * (if m.val = n.val + j then F n m else 0) := by
      simp_rw [Finset.mul_sum]
    _ = ∑ n : Fin N, ∑ m : Fin N, ∑ j ∈ Icc 1 (2 * N),
          a j * (if m.val = n.val + j then F n m else 0) := Finset.sum_comm_cycle.symm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro n _
      apply Finset.sum_congr rfl
      intro m _
      exact sum_shift_entry a n m (F n m)

private theorem weighted_hankel (N : ℕ) (a : ℕ → ℝ) (F : Fin N → Fin N → ℝ) :
    (∑ j ∈ Icc 1 (2 * N), a j * (∑ n : Fin N, ∑ m : Fin N,
      if n.val + m.val + 1 = j then F n m else 0)) =
      ∑ n : Fin N, ∑ m : Fin N, a (n.val + m.val + 1) * F n m := by
  classical
  calc
    _ = ∑ j ∈ Icc 1 (2 * N), ∑ n : Fin N, ∑ m : Fin N,
          a j * (if n.val + m.val + 1 = j then F n m else 0) := by
      simp_rw [Finset.mul_sum]
    _ = ∑ n : Fin N, ∑ m : Fin N, ∑ j ∈ Icc 1 (2 * N),
          a j * (if n.val + m.val + 1 = j then F n m else 0) := Finset.sum_comm_cycle.symm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro n _
      apply Finset.sum_congr rfl
      intro m _
      exact sum_hankel_entry a n m (F n m)

private theorem qf_eq_sum (N : ℕ) (a : ℕ → ℝ) (x : Fin N → ℝ) :
    qf N a x = ∑ j ∈ Icc 1 (2 * N), a j * mu N j x := by
  classical
  let y : Fin N → ℝ := fun n => x n / s n.val
  have hsub (j : ℕ) (n m : Fin N) :
      (if m.val = n.val + j then y m * (y n - y m) else 0) =
        (if m.val = n.val + j then y m * y n else 0) -
        (if m.val = n.val + j then y m * y m else 0) := by
    split_ifs <;> ring
  have hpoint (j : ℕ) :
      a j * mu N j x =
        2 * (a j * (∑ n : Fin N, ∑ m : Fin N,
          if m.val = n.val + j then y m * y n else 0)) +
        a j * (∑ n : Fin N, ∑ m : Fin N,
          if n.val + m.val + 1 = j then y n * y m else 0) -
        2 * (a j * (∑ n : Fin N, ∑ m : Fin N,
          if m.val = n.val + j then y m * y m else 0)) := by
    change a j * (2 * (∑ n : Fin N, ∑ m : Fin N,
      if m.val = n.val + j then y m * (y n - y m) else 0) +
      (∑ n : Fin N, ∑ m : Fin N,
        if n.val + m.val + 1 = j then y n * y m else 0)) = _
    simp_rw [hsub, Finset.sum_sub_distrib]
    ring
  have hmu :
      (∑ j ∈ Icc 1 (2 * N), a j * mu N j x) =
        2 * (∑ j ∈ Icc 1 (2 * N), a j * (∑ n : Fin N, ∑ m : Fin N,
          if m.val = n.val + j then y m * y n else 0)) +
        (∑ j ∈ Icc 1 (2 * N), a j * (∑ n : Fin N, ∑ m : Fin N,
          if n.val + m.val + 1 = j then y n * y m else 0)) -
        2 * (∑ j ∈ Icc 1 (2 * N), a j * (∑ n : Fin N, ∑ m : Fin N,
          if m.val = n.val + j then y m * y m else 0)) := by
    simp_rw [hpoint, Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.mul_sum]
  have hdiag :
      (∑ j ∈ Icc 1 (2 * N), a j * (∑ n : Fin N, ∑ m : Fin N,
        if m.val = n.val + j then y m * y m else 0)) =
      ∑ n : Fin N, (∑ j ∈ Icc 1 n.val, a j) * (y n * y n) := by
    rw [← sum_Icc_mul_eq_sum_shift N a (fun n => y n * y n)]
    simp_rw [Finset.sum_mul]
  rw [weighted_shift N a (fun n m => y m * y n),
      weighted_hankel N a (fun n m => y n * y m), hdiag] at hmu
  have hq := qf_gap N a x
  change qf N a x =
      (∑ n : Fin N, ∑ m : Fin N,
        ((if n = m then 0 else a (Nat.dist n.val m.val)) + a (n.val + m.val + 1)) *
          y n * y m) -
      ∑ n : Fin N, 2 * (∑ j ∈ Icc 1 n.val, a j) * (y n) ^ 2 at hq
  simp_rw [add_mul, Finset.sum_add_distrib] at hq
  rw [sum_offdiag] at hq
  simp_rw [mul_assoc, pow_two, ← Finset.mul_sum] at hq
  linarith

/-- Lemma 6: the kernel difference expands in the cone coefficients. -/
theorem qf_sub (N : ℕ) (a b : ℕ → ℝ) (x : Fin N → ℝ) :
    qf N b x - qf N a x = ∑ j ∈ Icc 1 (2 * N), (b j - a j) * mu N j x := by
  rw [qf_eq_sum N b x, qf_eq_sum N a x, ← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro j _
  ring

private theorem gap_nonneg {N : ℕ} {x : Fin N → ℝ} (hx : InCone x) (n : Fin N) :
    0 ≤ x n / s n.val := div_nonneg (hx.1 n) (le_of_lt (s_pos n.val))

private theorem toe_nonneg {N j : ℕ} {x : Fin N → ℝ} (hx : InCone x) :
    0 ≤ ∑ n : Fin N, ∑ m : Fin N,
      if m.val = n.val + j then (x m / s m.val) * (x n / s n.val - x m / s m.val) else 0 := by
  apply Finset.sum_nonneg
  intro n hn
  apply Finset.sum_nonneg
  intro m hm
  split_ifs with h
  · apply mul_nonneg (gap_nonneg hx m)
    apply sub_nonneg.mpr
    apply hx.2 n m
    exact Fin.le_def.mpr (by omega)
  · exact le_rfl

private theorem hankel_nonneg {N j : ℕ} {x : Fin N → ℝ} (hx : InCone x) :
    0 ≤ ∑ n : Fin N, ∑ m : Fin N,
      if n.val + m.val + 1 = j then (x n / s n.val) * (x m / s m.val) else 0 := by
  apply Finset.sum_nonneg
  intro n hn
  apply Finset.sum_nonneg
  intro m hm
  split_ifs
  · exact mul_nonneg (gap_nonneg hx n) (gap_nonneg hx m)
  · exact le_rfl

/-- The coefficient is nonnegative on the monotone cone (Lemma 6). -/
theorem mu_nonneg {N j : ℕ} {x : Fin N → ℝ} (hx : InCone x) (_hj : 1 ≤ j) :
    0 ≤ mu N j x := by
  unfold mu
  exact add_nonneg (mul_nonneg (by norm_num) (toe_nonneg hx)) (hankel_nonneg hx)

/-- The first coefficient dominates the square of the first coordinate (Lemma 6). -/
theorem mu_one_ge {N : ℕ} (hN : 0 < N) {x : Fin N → ℝ} (hx : InCone x) :
    x ⟨0, hN⟩ ^ 2 ≤ mu N 1 x := by
  let z : Fin N := ⟨0, hN⟩
  have hz : s z.val = 1 := by simp [z, s, w]
  have hinner : x z ^ 2 ≤ ∑ m : Fin N,
      if z.val + m.val + 1 = 1 then (x z / s z.val) * (x m / s m.val) else 0 := by
    have h := Finset.single_le_sum (s := (Finset.univ : Finset (Fin N)))
      (f := fun m => if z.val + m.val + 1 = 1 then (x z / s z.val) * (x m / s m.val) else 0)
      (fun m _ => by
        split_ifs
        · exact mul_nonneg (gap_nonneg hx z) (gap_nonneg hx m)
        · exact le_rfl) (Finset.mem_univ z)
    simpa [hz, z, pow_two] using h
  have houter : (∑ m : Fin N,
      if z.val + m.val + 1 = 1 then (x z / s z.val) * (x m / s m.val) else 0) ≤
      ∑ n : Fin N, ∑ m : Fin N,
        if n.val + m.val + 1 = 1 then (x n / s n.val) * (x m / s m.val) else 0 := by
    apply Finset.single_le_sum (f := fun n : Fin N => ∑ m : Fin N,
      if n.val + m.val + 1 = 1 then (x n / s n.val) * (x m / s m.val) else 0) _ (Finset.mem_univ z)
    intro n hn
    apply Finset.sum_nonneg
    intro m hm
    split_ifs
    · exact mul_nonneg (gap_nonneg hx n) (gap_nonneg hx m)
    · exact le_rfl
  unfold mu
  have ht := toe_nonneg (j := 1) hx
  dsimp [z] at hinner houter
  linarith

end KayProof


==> anc/lean/KayProof/Rayleigh.lean <==
import KayProof.Defs

open Finset

namespace KayProof

/-- Symmetry of the finite KAY matrix. -/
theorem K_symm (N) (a : ℕ → ℝ) (n m : Fin N) : K N a n m = K N a m n := by
  classical
  by_cases h : n = m
  · subst m; rfl
  · simp only [K, h, Ne.symm h, ite_false, sub_zero, Nat.dist_comm,
      Nat.add_comm n.val m.val, mul_comm (s n.val) (s m.val)]

/-- The quadratic form is continuous in its finite-dimensional argument. -/
theorem continuous_qf (N : ℕ) (a : ℕ → ℝ) : Continuous (qf N a) := by
  unfold qf
  fun_prop

/-- The algebraic unit sphere is compact in the finite product topology. -/
theorem isCompact_sphere (N : ℕ) : IsCompact (sphere N) := by
  have hc : IsClosed (sphere N) := by
    apply isClosed_eq _ continuous_const
    fun_prop
  apply (isCompact_Icc : IsCompact (Set.Icc (fun _ : Fin N => (-1 : ℝ)) (fun _ => 1))).of_isClosed_subset hc
  intro x hx
  have hs : ∑ n, x n ^ 2 = 1 := hx
  have hb (n : Fin N) : x n ^ 2 ≤ 1 := by
    calc
      x n ^ 2 ≤ ∑ m, x m ^ 2 := single_le_sum (fun m _ => sq_nonneg (x m)) (mem_univ n)
      _ = 1 := hs
  constructor <;> intro n <;> have := hb n <;> dsimp <;> nlinarith

/-- A coordinate unit vector witnesses nonemptiness when the truncation is nonzero. -/
theorem sphere_nonempty {N : ℕ} (hN : 0 < N) : (sphere N).Nonempty := by
  classical
  refine ⟨Pi.single (⟨0, hN⟩ : Fin N) 1, ?_⟩
  simp [sphere, Pi.single_apply]

/-- The finite Rayleigh quadratic form is bounded above on the unit sphere. -/
theorem bddAbove_qf (N) (a : ℕ → ℝ) : BddAbove (qf N a '' sphere N) :=
  (isCompact_sphere N).bddAbove_image (continuous_qf N a).continuousOn

/-- Every unit-vector Rayleigh value lies below its variational supremum. -/
theorem qf_le_kappa {N} (a : ℕ → ℝ) {x : Fin N → ℝ} (hx : x ∈ sphere N) :
    qf N a x ≤ kappa N a :=
  le_csSup (bddAbove_qf N a) ⟨x, hx, rfl⟩

/-- Rayleigh–Ritz: the maximum is attained for every nonempty truncation. -/
theorem exists_max {N} (hN : 0 < N) (a : ℕ → ℝ) :
    ∃ x ∈ sphere N, qf N a x = kappa N a := by
  obtain ⟨x, hx, hmax⟩ := (isCompact_sphere N).exists_isMaxOn
    (sphere_nonempty hN) (continuous_qf N a).continuousOn
  refine ⟨x, hx, le_antisymm (qf_le_kappa a hx) ?_⟩
  exact csSup_le ((sphere_nonempty hN).image (qf N a)) (by
    rintro _ ⟨y, hy, rfl⟩
    exact hmax hy)

end KayProof


==> anc/lean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4a174c490d8707121c4a9290800489f105d85e07",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "66e469188fe07963e5cf666c7d4433f45b8131c5",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "KayProof",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "KayProof"
version = "1.0.0"
defaultTargets = ["KayProof"]

[leanOptions]
autoImplicit = false

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.35.0"

[[lean_lib]]
name = "KayProof"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0


==> anc/scripts/conj3_check.py <==
"""Diagnostics for CONJ3-PROOF.md; float checks and exact rational checks.

Run from the paper folder: python scripts/conj3_check.py (needs numpy).
A successful run is not a proof or an independent review.
"""

from fractions import Fraction

import numpy as np


def float_check():
    rng = np.random.default_rng(20261108)
    cases = 0
    for n in (1, 2, 3, 5, 10, 20, 35, 50):
        idx = np.arange(n)
        i, j = idx[:, None], idx[None, :]
        delta = np.abs(i - j)
        d = 2 * idx + 1
        for gamma in (0.1, 0.5, 1.0, 2.0, 4.0, 10.0):
            weights = np.arange(1, 2 * n + 1, dtype=float) ** -gamma
            hankel = weights[i + j]
            toeplitz = np.where(delta > 0, weights[np.maximum(delta, 1) - 1], 0.0)
            diag = np.r_[0.0, 2 * np.cumsum(weights[: n - 1])]
            g = hankel + toeplitz - np.diag(diag)
            prefix_h = hankel.cumsum(0).cumsum(1)
            sizes = np.arange(1, n + 1)
            c = np.diag(prefix_h) / sizes**2
            assert np.all(np.diff(c) < 0), (n, gamma, c)
            a = g - np.diag(c[-1] * d)
            prefix_a = a.cumsum(0).cumsum(1)
            lower = sizes[:, None] ** 2 * (c[:, None] - c[-1])
            mask = np.triu(np.ones((n, n), dtype=bool))
            assert np.all((prefix_a - lower)[mask] >= -1e-9), (n, gamma)
            for _ in range(100):
                theta = np.sort(rng.random(n))[::-1]
                lhs = theta @ a @ theta
                assert lhs >= -1e-9, (n, gamma, lhs)
            cases += 1
    print(f'Float: {cases} N/gamma cases; all prefix pairs and 100 random vectors per case passed')


def exact_check():
    cases = 0
    for n in (1, 2, 3, 5, 8, 12):
        for gamma in (1, 2, 3, 5):
            w = [None] + [Fraction(1, k**gamma) for k in range(1, 2 * n)]
            c = [None] + [sum((w[i + j + 1] for i in range(a) for j in range(a)), Fraction()) / (a * a) for a in range(1, n + 1)]
            assert all(c[a] > c[a + 1] for a in range(1, n)), (n, gamma)
            g = [
                [(w[abs(i - j)] if i != j else -2 * sum(w[1 : i + 1], Fraction())) + w[i + j + 1] for j in range(n)]
                for i in range(n)
            ]
            for a in range(1, n + 1):
                for b in range(a, n + 1):
                    value = sum((g[i][j] for i in range(a) for j in range(b)), Fraction()) - c[n] * a * a
                    assert value >= a * a * (c[a] - c[n]), (n, gamma, a, b)
                    if a < n:
                        assert value > 0
                    else:
                        assert value == 0
            # Exact rational decreasing test vectors, including constants and zeros.
            for seed in range(12):
                theta = sorted((Fraction((seed * 11 + k * 7) % 19, 19) for k in range(n)), reverse=True)
                value = sum((theta[i] * g[i][j] * theta[j] for i in range(n) for j in range(n)), Fraction()) - c[n] * sum(
                    ((2 * i + 1) * theta[i] ** 2 for i in range(n)), Fraction()
                )
                assert value >= 0, (n, gamma, seed)
                assert (value == 0) == (len(set(theta)) == 1), (n, gamma, seed)
            cases += 1
    print(f'Exact fractions: {cases} N/gamma cases; all prefix pairs and 12 rational vectors per case passed')


if __name__ == '__main__':
    float_check()
    exact_check()


==> anc/scripts/curve_data.py <==
"""Float (non-rigorous) illustration data for the figures: h(v)/(g v^2) and the Einstein Tc curve.

Nothing in the proof depends on this file. Writes data/curve.json.
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import scipy.linalg as sl

OUT = Path(__file__).resolve().parents[1] / 'data' / 'curve.json'


def top(v: float, n: int) -> float:
    j = np.arange(2 * n + 2, dtype=float)
    c = 1.0 / (v * v + j * j) if v > 0 else np.where(j > 0, 1.0 / np.maximum(j, 1) ** 2, 0.0)
    if v == 0:
        c[0] = 0.0
    else:
        c[0] = 0.0
    idx = np.arange(n)
    w = 2.0 * idx + 1.0
    diff = np.abs(idx[:, None] - idx[None, :])
    m = c[diff] * (diff > 0) + c[idx[:, None] + idx[None, :] + 1]
    m = m / np.sqrt(np.outer(w, w))
    cs = np.concatenate([[0.0], np.cumsum(c[1:n])])
    m[idx, idx] -= 2.0 * cs / w
    return float(sl.eigh(m, eigvals_only=True, subset_by_index=[n - 1, n - 1])[0])


def main() -> None:
    g = top(0.0, 3000)
    vs = np.geomspace(1e-2, 1e2, 81)
    rows = []
    for v in vs:
        n = int(min(4000, max(800, 40 * v)))
        gv = top(float(v), n)  # sup spec G(v), h = v^2 gv
        rows.append({'v': float(v), 'N': n, 'ratio': gv / g, 'h': float(v * v * gv)})
    OUT.parent.mkdir(parents=True, exist_ok=True)
    OUT.write_text(json.dumps({'kind': 'float illustration, not part of the proof', 'g_float_N3000': g, 'rows': rows}, indent=1))
    print('g', g, 'max ratio', max(r['ratio'] for r in rows))


if __name__ == '__main__':
    main()


==> anc/scripts/fig_curves.py <==
"""Figure 2 (ratio and tc panels) from data/curve.json (floating-point illustration; no proof uses them)."""

from __future__ import annotations

import json
import math
import sys
from pathlib import Path

SCRIPT_DIR = Path(__file__).resolve().parent
PAPER = SCRIPT_DIR.parent
sys.path.insert(0, str(PAPER.parent / 'shared'))

from figstyle import PALETTE, figure, save, use  # noqa: E402


def main() -> None:
    use()
    d = json.loads((PAPER / 'data' / 'curve.json').read_text())
    rows = d['rows']
    g = d['g_float_N3000']
    v = [r['v'] for r in rows]

    fig, ax = figure('springer', 'single', aspect=0.62)
    ax.plot(v, [r['ratio'] for r in rows], color=PALETTE['ours'], label=r'$h(\varpi)/(g\,\varpi^2)$')
    ax.axhline(1.0, color=PALETTE['reference'], lw=0.6, ls='--', label='proved bound')
    ax.set(xscale='log', xlabel=r'$\varpi=\Omega/2\pi T$', ylabel=r'$h(\varpi)/(g\,\varpi^2)$', ylim=(0, 1.08))
    ax.legend(loc='lower left')
    save(fig, PAPER / 'figures' / 'ratio')

    fig, ax = figure('springer', 'single', aspect=0.62)
    lam = [1.0 / r['h'] for r in rows]
    tc = [1.0 / (2 * math.pi * r['v']) for r in rows]
    ax.plot(lam, tc, color=PALETTE['ours'], label=r'$T_c/\Omega$, Einstein phonon')
    lb = [min(lam) * (max(lam) / min(lam)) ** (k / 200) for k in range(201)]
    ax.plot(
        lb,
        [math.sqrt(g * x) / (2 * math.pi) for x in lb],
        color=PALETTE['reference'],
        ls='--',
        lw=0.7,
        label=r'$\sqrt{g\lambda}/2\pi$, proved bound',
    )
    ax.set(xscale='log', yscale='log', xlabel=r'$\lambda$', ylabel=r'$T_c/\Omega$')
    ax.legend(loc='upper left')
    save(fig, PAPER / 'figures' / 'tc')


if __name__ == '__main__':
    main()


==> anc/scripts/fig_pieces.py <==
"""Figure 1: sign pattern of the pairing parts T_j, H_j, the diagonal part -D_j and M_j itself.

Exact combinatorial pattern, no numerics. Positive entries are solid, negative entries hatched,
so the sign survives greyscale printing; every cell is a vector rectangle.
"""

from __future__ import annotations

import sys
from pathlib import Path

import numpy as np
from matplotlib.patches import Rectangle

SCRIPT_DIR = Path(__file__).resolve().parent
PAPER = SCRIPT_DIR.parent
sys.path.insert(0, str(PAPER.parent / 'shared'))

from figstyle import PALETTE, figure, save, use  # noqa: E402

N = 10
J = 3


def main() -> None:
    use()
    n = np.arange(N)
    diff = np.abs(n[:, None] - n[None, :])
    toeplitz = (diff == J).astype(int)
    hankel = ((n[:, None] + n[None, :] + 1) == J).astype(int)
    diag = -np.diag((n >= J).astype(int))
    total = toeplitz + hankel + diag
    pos = {'facecolor': PALETTE['ours'], 'edgecolor': 'none'}
    neg = {'facecolor': PALETTE['alt4'], 'edgecolor': 'black', 'linewidth': 0, 'hatch': '/////'}
    fig, axes = figure('springer', 'double', aspect=0.27, ncols=4)
    panels = [
        (toeplitz, r'$T_j$: transfer $|n-m|=j$'),
        (hankel, r'$H_j$: $n+m+1=j$'),
        (diag, r'$-D_j$: diagonal, $n\geq j$'),
        (total, r'$M_j=T_j+H_j-D_j$'),
    ]
    for ax, (mat, title) in zip(axes, panels, strict=True):
        for i, k in zip(*np.nonzero(mat), strict=True):
            style = pos if mat[i, k] > 0 else neg
            ax.add_patch(Rectangle((k - 0.5, i - 0.5), 1, 1, **style))
        ax.set_xlim(-0.5, N - 0.5)
        ax.set_ylim(N - 0.5, -0.5)
        ax.set_aspect('equal')
        ax.set_xticks(np.arange(-0.5, N, 1), minor=True)
        ax.set_yticks(np.arange(-0.5, N, 1), minor=True)
        ax.grid(which='minor', color=PALETTE['muted'], lw=0.25)
        ax.tick_params(which='minor', length=0)
        ax.set_xticks([0, J, N - 1])
        ax.set_yticks([0, J, N - 1])
        ax.set_xlabel(r'$m$')
        ax.set_title(title, pad=3)
        for side in ('top', 'right'):
            ax.spines[side].set_visible(True)
    axes[0].set_ylabel(r'$n$')
    save(fig, PAPER / 'figures' / 'pieces')


if __name__ == '__main__':
    main()


==> anc/scripts/figstyle.py <==
"""Shared figure style for SuperMatics manuscripts.

Every paper's figure script imports this module so that fonts, colours and
widths match across the series. Figures are saved as vector PDF (for LaTeX)
and SVG (for the web), with TrueType fonts embedded.

    from figstyle import use, figure, save, PALETTE
    use()
    fig, ax = figure("rsc", "single", aspect=0.75)
    ...
    save(fig, "figures/fig2_parity")
"""

from __future__ import annotations

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt

MM = 1 / 25.4

# Column widths in millimetres, from each publisher's author guide.
WIDTHS_MM = {
    'rsc': {'single': 83.0, 'double': 171.0},  # Digital Discovery and other RSC journals
    'nature': {'single': 88.0, 'double': 180.0},  # npj, Scientific Data, Nature Communications
    'ieee': {'single': 88.9, 'double': 181.9},  # IEEE Transactions (3.5 in / 7.16 in)
    'iop': {'single': 84.0, 'double': 168.0},  # SuST and other IOP journals
    'aps': {'single': 86.0, 'double': 178.0},  # Physical Review
    'springer': {'single': 84.0, 'double': 174.0},  # Springer journals (J. Stat. Phys., Lett. Math. Phys.)
}

# Okabe-Ito, safe for colour-blind readers and in greyscale print.
PALETTE = {
    'ours': '#0072B2',
    'baseline': '#E69F00',
    'reference': '#000000',
    'alt1': '#009E73',
    'alt2': '#CC79A7',
    'alt3': '#56B4E9',
    'alt4': '#D55E00',
    'muted': '#999999',
}


def use() -> None:
    mpl.rcParams.update(
        {
            'font.family': 'sans-serif',
            'font.sans-serif': ['Arial', 'Helvetica', 'DejaVu Sans'],
            'font.size': 7,
            'axes.labelsize': 7,
            'axes.titlesize': 7,
            'xtick.labelsize': 6,
            'ytick.labelsize': 6,
            'legend.fontsize': 6,
            'legend.frameon': False,
            'axes.linewidth': 0.6,
            'lines.linewidth': 1.0,
            'lines.markersize': 3,
            'xtick.major.width': 0.6,
            'ytick.major.width': 0.6,
            'xtick.major.size': 2.5,
            'ytick.major.size': 2.5,
            'xtick.direction': 'out',
            'ytick.direction': 'out',
            'axes.spines.top': False,
            'axes.spines.right': False,
            'axes.prop_cycle': mpl.cycler(color=list(PALETTE.values())),
            'pdf.fonttype': 42,
            'ps.fonttype': 42,
            'svg.fonttype': 'none',
            'svg.hashsalt': 'supermatics',
            'savefig.bbox': 'tight',
            'savefig.pad_inches': 0.02,
        }
    )


def figure(journal: str, width: str = 'single', aspect: float = 0.7, **subplots):
    """Return (fig, axes) sized to a journal column. `aspect` is height / width."""
    w = WIDTHS_MM[journal][width] * MM
    return plt.subplots(figsize=(w, w * aspect), **subplots)


def save(fig, stem: str | Path) -> None:
    """Write stem.pdf and stem.svg without timestamps or random ids, so rebuilds are byte-stable, and close the figure."""
    stem = Path(stem)
    stem.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(stem.with_suffix('.pdf'), metadata={'Creator': None, 'Producer': None, 'CreationDate': None})
    fig.savefig(stem.with_suffix('.svg'), metadata={'Creator': None, 'Date': None})
    plt.close(fig)


==> anc/scripts/flatten.py <==
"""Build the journal upload in submission/: one flat main.tex, its bibliography, class files, figures and a supplement zip.

The Springer Nature template asks for a single .tex file without \\input, so values.tex is inlined here.
The script compiles the flat source with Tectonic, keeps main.bbl for the upload, and writes MANIFEST.txt with SHA-256 digests.
Usage: python scripts/flatten.py [--tectonic PATH]
"""

from __future__ import annotations

import argparse
import hashlib
import re
import shutil
import subprocess
import sys
import zipfile
from pathlib import Path

PAPER = Path(__file__).resolve().parents[1]
OUT = PAPER / 'submission'
TECTONIC = Path('D:/dev/tools/tectonic/tectonic.exe')

# Supplement members, relative to the paper folder. Lean build outputs (.lake) are never shipped.
SUPPLEMENT = [
    'lean/lakefile.toml',
    'lean/lake-manifest.json',
    'lean/lean-toolchain',
    'lean/KayProof.lean',
    'lean/AxiomCheck.lean',
    'lean/KayProof/*.lean',
    'certificates/*.py',
    'certificates/*.json',
    'certificates/*.md',
    'scripts/*.py',
    'data/*.json',
]
# Files from outside the paper folder, shipped under the given archive name. The figure scripts look for
# figstyle in ../shared first and fall back to their own folder, so in the supplement it sits beside them.
EXTRA = {PAPER.parent / 'shared' / 'figstyle.py': 'scripts/figstyle.py'}
# Fixed timestamp so the zip is byte-reproducible from the same inputs.
ZIP_TIME = (2026, 1, 1, 0, 0, 0)


def sha(p: Path) -> str:
    return hashlib.sha256(p.read_bytes()).hexdigest()


def flatten_tex() -> str:
    src = (PAPER / 'main.tex').read_text(encoding='utf-8')
    values = (PAPER / 'values.tex').read_text(encoding='utf-8')
    marker = '\\input{values.tex}'
    if src.count(marker) != 1:
        sys.exit(f'expected exactly one {marker} in main.tex')
    if re.search(r'\\(input|include)\{', src.replace(marker, '')):
        sys.exit('main.tex has another \\input or \\include; flatten it too')
    src = src.replace(marker, values.strip())
    # The internal header comments (status, provenance, this script) do not belong in the upload.
    head, sep, body = src.partition('\\documentclass')
    if any(line.strip() and not line.startswith('%') for line in head.split('\n')):
        sys.exit('unexpected non-comment text before \\documentclass')
    return sep + body


def build_supplement(dest: Path) -> list[tuple[Path, str]]:
    members: list[tuple[Path, str]] = [(PAPER / 'SUPPLEMENT-README.md', 'README.md'), (PAPER / 'SUPPLEMENT-LICENSE', 'LICENSE')]
    for pattern in SUPPLEMENT:
        hits = sorted(PAPER.glob(pattern))
        if not hits:
            sys.exit(f'supplement pattern matched nothing: {pattern}')
        members.extend((p, p.relative_to(PAPER).as_posix()) for p in hits)
    members.extend(EXTRA.items())
    with zipfile.ZipFile(dest, 'w', zipfile.ZIP_DEFLATED) as zf:
        for path, rel in members:
            info = zipfile.ZipInfo(f'supplement/{rel}', ZIP_TIME)
            info.compress_type = zipfile.ZIP_DEFLATED
            info.external_attr = 0o644 << 16
            zf.writestr(info, path.read_bytes())
    return members


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument('--tectonic', type=Path, default=TECTONIC)
    args = ap.parse_args()

    if OUT.exists():
        shutil.rmtree(OUT)
    (OUT / 'figures').mkdir(parents=True)

    tex = flatten_tex()
    (OUT / 'main.tex').write_text(tex, encoding='utf-8', newline='\n')
    for name in ['refs.bib', 'sn-jnl.cls', 'sn-mathphys-num.bst']:
        shutil.copy2(PAPER / name, OUT / name)
    figures = sorted(set(re.findall(r'\\includegraphics(?:\[[^\]]*\])?\{([^}]+)\}', tex)))
    for fig in figures:
        shutil.copy2(PAPER / fig, OUT / fig)

    run = subprocess.run(
        [str(args.tectonic), '-X', 'compile', '--keep-intermediates', 'main.tex'],
        cwd=OUT,
        capture_output=True,
        text=True,
    )
    log = run.stdout + run.stderr
    (OUT / 'build.log').write_text(log, encoding='utf-8')
    if run.returncode != 0:
        sys.exit(f'tectonic failed with exit {run.returncode}; see submission/build.log')
    if re.search(r'undefined|Citation .* undefined|Reference .* undefined', log, re.I):
        sys.exit('undefined references or citations; see submission/build.log')
    for junk in ['main.aux', 'main.blg', 'main.log', 'main.out']:
        (OUT / junk).unlink(missing_ok=True)

    members = build_supplement(OUT / 'supplement.zip')

    upload = ['main.tex', 'main.bbl', 'refs.bib', 'sn-jnl.cls', 'sn-mathphys-num.bst', *figures, 'main.pdf', 'supplement.zip']
    lines = ['# SHA-256 of the journal upload (main.pdf is the reference build, not an upload file).']
    lines += [f'{sha(OUT / f)}  {f}' for f in upload]
    lines += ['', '# Supplement members']
    lines += [f'{sha(p)}  {rel}' for p, rel in members]
    (OUT / 'MANIFEST.txt').write_text('\n'.join(lines) + '\n', encoding='utf-8', newline='\n')
    print('\n'.join(lines[: len(upload) + 1]))
    print(f'supplement: {len(members)} files')


if __name__ == '__main__':
    main()


==> anc/scripts/moment_constant.py <==
"""Float (non-rigorous) value of the zeroth-moment constant H_0 = sup_v h(v)/v of Theorem 8.

Nothing in the proofs depends on this file. Writes data/moment_constant.json with H_0, the maximizer v_0,
the resulting Tc/M_0 = H_0/pi, and the optimal Einstein frequency Omega/M_0 and coupling lambda.
"""

from __future__ import annotations

import json
import math
from pathlib import Path

import numpy as np
import scipy.linalg as sl
from scipy.optimize import minimize_scalar

OUT = Path(__file__).resolve().parents[1] / 'data' / 'moment_constant.json'


def h(v: float, n: int) -> float:
    """Top eigenvalue of the N x N truncation of the Einstein operator K[a], a_j = v^2/(v^2+j^2)."""
    j = np.arange(2 * n + 2, dtype=float)
    a = v * v / (v * v + j * j)
    a[0] = 0.0
    idx = np.arange(n)
    w = 2.0 * idx + 1.0
    diff = np.abs(idx[:, None] - idx[None, :])
    m = a[diff] * (diff > 0) + a[idx[:, None] + idx[None, :] + 1]
    m = m / np.sqrt(np.outer(w, w))
    cs = np.concatenate([[0.0], np.cumsum(a[1:n])])
    m[idx, idx] -= 2.0 * cs / w
    return float(sl.eigh(m, eigvals_only=True, subset_by_index=[n - 1, n - 1])[0])


def main() -> None:
    rows = []
    for n in (400, 800):
        res = minimize_scalar(lambda v, n=n: -h(v, n) / v, bounds=(0.2, 5.0), method='bounded', options={'xatol': 1e-8})
        h0, v0 = -float(res.fun), float(res.x)
        tc = h0 / math.pi  # Tc / M_0
        omega = 2.0 * math.pi * tc * v0  # Omega / M_0
        rows.append({'N': n, 'H0': h0, 'v0': v0, 'Tc_over_M0': tc, 'Omega_over_M0': omega, 'lambda': 2.0 / omega})
    OUT.parent.mkdir(parents=True, exist_ok=True)
    OUT.write_text(json.dumps({'kind': 'float value, not certified', 'rows': rows}, indent=1))
    for r in rows:
        print(r)


if __name__ == '__main__':
    main()


==> anc/scripts/values.py <==
"""Generate values.tex from the certificate receipts. Nothing in main.tex is typed by hand."""

from __future__ import annotations

import hashlib
import json
import re
from pathlib import Path

PAPER = Path(__file__).resolve().parents[1]
CERTS = PAPER / 'certificates'
RECEIPT = CERTS / 'receipt-arb.json'
CERTIFY = CERTS / 'certify_arb.py'
INDEP = CERTS / 'receipt-rational.json'


def sha(p: Path) -> str:
    return hashlib.sha256(p.read_bytes()).hexdigest()


def mid(ball: str, digits: int) -> str:
    """Midpoint of an Arb ball string '[x +/- r]', truncated to `digits` significant digits (string, no rounding up)."""
    x = re.match(r'\[([-0-9.eE+]+)', ball).group(1)
    return x


def trunc(x: str, places: int) -> str:
    """Truncate a decimal string to `places` decimals (a valid lower bound for positive x)."""
    whole, _, frac = x.partition('.')
    return whole + '.' + (frac + '0' * places)[:places]


def ceil_dec(x: float, places: int) -> str:
    import math

    s = 10**places
    return f'{math.ceil(x * s) / s:.{places}f}'


def main() -> None:
    r = json.loads(RECEIPT.read_text())
    cells = r['region2']['cells']
    worst = min(cells, key=lambda c: c['margin_rel'])
    rad = lambda b: float(re.search(r'\+/- ([0-9.eE+-]+)', b).group(1))  # noqa: E731
    vals = {
        'QzeroLow': trunc(mid(r['q0_lower_bound_of_g'], 0), 12),
        'RhoZero': ceil_dec(float(mid(r['rho0'], 0)) + rad(r['rho0']), 9),
        'GtwoUp': ceil_dec(float(mid(r['g2'], 0)) + rad(r['g2']), 6),
        'LamTwoFloat': f'{r["g2_detail"]["lam_float"]:.4e}'.replace('e-04', '\\times10^{-4}'),
        'BetaZero': ceil_dec(float(mid(r['g2_detail']['beta'], 0)), 6),
        'GammaZero': ceil_dec(float(mid(r['g2_detail']['gamma'], 0)), 6),
        'RegOneRho': ceil_dec(float(mid(r['region1']['rho'], 0)), 5),
        'RegOneRtilde': trunc(mid(r['region1']['r_tilde_low'], 0), 5),
        'RegOneDelta': ceil_dec(float(mid(r['region1']['delta'], 0)) * 1e5, 3) + '\\times10^{-5}',
        'RegOneR': trunc(mid(r['region1']['r_low'], 0), 5),
        'RegOneCrit': trunc(mid(r['region1']['criterion'], 0), 5),
        'RegTwoCells': str(len(cells)),
        'RegTwoN': str(r['region2']['N']),
        'RegTwoRatio': str(r['region2']['grid_ratio']),
        'RegTwoWorstMargin': f'{100 * worst["margin_rel"]:.2f}',
        'RegTwoWorstLo': worst['vl'],
        'RegTwoWorstHi': worst['vu'],
        'RegTwoBeta': ceil_dec(float(mid(r['region2']['beta'], 0)), 6),
        'RegThreeVal': ceil_dec(float(mid(r['region3']['bound'], 0)) + rad(r['region3']['bound']), 6),
        'RegThreeVb': r['region3']['v_b'],
        'ArbPrec': str(r['arb_prec_bits']),
        'CertSha': sha(CERTIFY),
        'ReceiptSha': sha(RECEIPT),
        'PlanSha': r['plan_sha256'],
        'FlintVer': r['flint'],
        'CertRuntime': str(r.get('runtime_s', '')),
    }
    if INDEP.exists():
        from fractions import Fraction

        q = json.loads(INDEP.read_text())
        fl = lambda s: float(Fraction(s))  # noqa: E731
        assert q['status'] == 'PASS'
        vals.update(
            {
                'IndepSha': sha(INDEP),
                'IndepScriptSha': q['verify_py_sha256'],
                'IndepN': str(q['parameters']['N']),
                'IndepVa': q['parameters']['v_a'],
                'IndepVb': q['parameters']['v_b'],
                'IndepRatio': q['parameters']['geometric_v_ratio'],
                'IndepCells': str(q['summary']['cell_count']),
                'IndepQ': q['parameters']['Q_lower_bound_for_g'],
                'IndepKappa': trunc(f'{fl(q["summary"]["small_min_normalized_gap_kappa"]):.10f}', 4),
                'IndepMidGap': trunc(f'{fl(q["summary"]["middle_min_gap_below_Q"]):.10f}', 5),
                'IndepLargeGap': trunc(f'{fl(q["summary"]["large_min_gap_below_Q"]):.10f}', 4),
                'IndepRuntime': f'{q["runtime_seconds"]:.2f}',
            }
        )
    lines = ['% Generated by scripts/values.py from certificates/receipt-*.json. Do not edit.']
    for k, v in vals.items():
        lines.append(f'\\newcommand{{\\{k}}}{{{v}}}')
    (PAPER / 'values.tex').write_text('\n'.join(lines) + '\n', encoding='utf-8')
    print('\n'.join(lines))


if __name__ == '__main__':
    main()

